A One-Sided Chord Trim of Wetzel's Sector Covers Unit Arcs

Wetzel conjectured, and Panraksa and Wichiramala proved, that the circular sector of radius one and angle $30^\circ$ contains a congruent copy, reflections allowed, of every arc of length one. We show that half of its arc is not needed: replacing the arc between the angles $15^\circ$ and $30^\circ$ by its chord gives a convex cover of area $\pi/24+(\sqrt6-\sqrt2)/8=0.2603092\ldots$. As in the proof for the sector, we place an arc in two supporting wedges. A sum of support, cap and radial inequalities, with vector coefficients summing to zero, shows that an arc with no copy in the trimmed sector is longer than one. One two-parameter family of configurations is checked by rational interval arithmetic; programs and data are supplied. No chord that starts below $3.6^\circ$ gives a cover. We also reduce the inclusion-minimality of the trimmed sector to two families of cuts.

==> anc/Environment.json <==
{
  "exact_verification": {
    "python": "3.13.18 (recorded run of the five proof stages in validation/, 2026-11-11); also passed with 3.12.14 on macOS on 2026-10-04 and with 3.9.6 on macOS on 2026-11-04",
    "dependencies": "Python standard library only",
    "optimization": "Do not use -O, -OO, or PYTHONOPTIMIZE",
    "network": "No network required",
    "external_input": "No external dataset, solver or coefficient search is required",
    "randomness": "None; deterministic rational checks, no seed"
  },
  "platform_recorded_for_exact_run": "Linux-6.18.44-fc-v378-x86_64-with-glibc2.39",
  "latex_source_archive": "H15_LaTeX_Source.zip contains the manuscript source and Figures 1-8 as PDF and EPS; compiling it needs no figure regeneration.",
  "figures": {
    "program": "figures/make_figures.py",
    "dependencies": [
      "NumPy 2.5.3",
      "Matplotlib 3.11.2"
    ],
    "fonts": "Computer Modern fonts shipped with Matplotlib; no LaTeX installation is needed",
    "proof_role": "None; the figures are illustrations"
  },
  "section6_verification": {
    "program": "verification/Section6/verify_zarc_test.py",
    "python": "3.13.18 (recorded run in validation/section6.log, 2026-11-11)",
    "platform": "Linux-6.18.44-fc-v378-x86_64-with-glibc2.39",
    "dependencies": "Python standard library only",
    "proof_role": "Checks the finite inequalities of Section 6.2 (Proposition 6.6 and Remark 6.8); not part of the proof of Theorem 1.1"
  },
  "independent_recheck": {
    "program": "verification/Independent/recheck_with_mpmath.py",
    "dependencies_recorded_run": [
      "Python 3.13.18",
      "NumPy 2.5.3",
      "mpmath 1.3.0"
    ],
    "proof_role": "None; a second implementation that repeats the interval checks of the three mixed cases with mpmath intervals and samples the other computations"
  },
  "exploration": {
    "programs": [
      "exploration/screen_cap_branches.py",
      "exploration/find_case2_coefficients.py"
    ],
    "dependencies_recorded_run": [
      "Python 3.13.18",
      "NumPy 2.5.3",
      "SciPy 1.18.1",
      "CVXPY 1.9.3",
      "Clarabel 0.11.1"
    ],
    "proof_role": "None; these are the numerical experiments of Section 1.1"
  }
}


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Chatchawan Panraksa and Wacharin Wichiramala

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# H15 verification supplement

Supplement to *A One-Sided Chord Trim of Wetzel's Sector Covers Unit Arcs*, by Chatchawan Panraksa and Wacharin Wichiramala, submitted to Experimental Mathematics in November 2026.

The archive holds the coefficient data and exact checkers for the computer-assisted steps of the proof, a checker for the inequalities of Section 6.2, control tests, an independent re-check, execution records, the two programs for the experiments of Section 1.1, and the program that draws the figures. The checkers need only Python 3 and its standard library. They use no optimizer, coefficient search or network access.

## Checking the proof

From this folder, run

```sh
python3 verification/verify_proof_essential.py
```

A complete run passes five stages, exits with status zero and prints `H15 PROOF CHECKS: PASS`. Do not use `python3 -O` or set `PYTHONOPTIMIZE`, because the checkers rely on assertions. On a laptop the run takes about 15 seconds with Python 3.12 and about a minute with Python 3.9.

| Stage | Program (in `verification/`) | Part of the paper |
| --- | --- | --- |
| 1 | `Geometric/verify_capcap_circles.py` | Proposition 5.3 and Appendix A.2: Cases 3 and 4, both sectors contain the arc |
| 2 | `Geometric/verify_case2_sine.py` | Proposition 5.2 and Appendix A.1: Case 2, both sectors contain the arc |
| 3 | `Case2/verify_case2_actual_mixed_prefix.py` with `Case2/case2_actual_mixed_prefix_data.json` | Lemmas 5.4 and 5.5, Table 3 and Proposition 5.6, Case 2 |
| 4 | `Case3/verify_case3_mixed.py` with `Case3/case3_mixed_certificate_data.json` | the same, Case 3 |
| 5 | `Case4/verify_case4_mixed.py` with `Case4/case4_mixed_certificate_data.json` | the same, Case 4 |

Each row of the three data files gives two angle intervals and the coefficients lambda, a and c of one rectangle. [PROOF_ESSENTIAL.md](verification/PROOF_ESSENTIAL.md) describes the certificates. [REPRODUCIBILITY.md](verification/REPRODUCIBILITY.md) gives the individual commands, the parameter domains, the arithmetic and the acceptance criteria. [PROOF_ESSENTIAL_FILES.json](verification/PROOF_ESSENTIAL_FILES.json) lists the nine files the proof run uses, with their sizes and SHA-256 hashes.

## Checking Section 6.2

```sh
python3 verification/Section6/verify_zarc_test.py
```

This program is separate from the proof of Theorem 1.1. It checks, with rational interval arithmetic, the twelve inequalities behind Table 4 and the inequality for the point `Q_3` (Proposition 6.6), and the nine inequalities for the pentagon (Remark 6.8). It prints `SECTION 6 CHECKS: PASS` and takes about a second.

## Controls and records

```sh
python3 verification/test_geometric_certificates.py
python3 verification/test_mixed_certificates.py
python3 verification/test_section6.py
python3 verify_snapshot.py
```

The control tests confirm that the checkers accept the supplied certificates and reject altered copies for the intended reason: a missing rectangle, a gap in the cover, a negative weight, and a coefficient with the wrong sign, among others. `validation/` holds the logs of complete runs, and [Environment.json](Environment.json) records the environments. `verify_snapshot.py` compares the files with `SHA256SUMS.json`; this is an integrity check, not a proof.

## A second check

```sh
python3 verification/Independent/recheck_with_mpmath.py
```

This program was written from the statements of the paper and shares no code with the checkers. It repeats the interval checks of the three mixed cases with the interval arithmetic of mpmath and must arrive at the counts of Table 3 (914 pairs settled by interval bounds, 48 by Lemma 5.5). With floating-point numbers it also samples the prefix norms, tests the value of `Phi` on random chains whose contacts lie on the rays of Table 2, and recomputes the numbers of Appendix A.1, Figure 6 and Table 5. It needs NumPy and mpmath, takes about half a minute and prints `INDEPENDENT RE-CHECK: PASS`. It is not part of the proof route; its output is in `validation/independent_recheck.log`.

## Experiments

The folder `exploration/` holds the screening program and the coefficient search described in Section 1.1, with a short guide and the log of the search that produced the Case 2 coefficients. They need NumPy, SciPy, CVXPY and Clarabel. No statement of the paper depends on them.

## Figures

`figures/make_figures.py` draws Figures 1–8 of the paper from the formulas in the text, as PDF and EPS. It needs NumPy and Matplotlib; labels are set with Matplotlib's own Computer Modern fonts, so no LaTeX installation is needed. Figure 7(b) reads the three coefficient files. The program checks the configurations it draws: in Figure 5 that `X` and `Y` are the points of the chain farthest from `V` and from `U`, and in Figure 7(a) that the chain lies in both wedges and in the unit sector at `V`, that `Y` is its point farthest from `U`, and that the two witnesses maximize the cap functionals. The figures are illustrations, and no step of the proof depends on them.

Colors have fixed meanings: blue for the wedge at `U` and what is measured from `U`, orange for the wedge at `V`, green for what is cut away or singled out (the caps, the arc `J` of Figure 4, the part of `H_15` outside `K_0`). Every colored mark also carries a label, a line style or a hatching, so the figures can be read in grayscale. The three hues (`#2a78d6`, `#eb6834`, `#1baf7a`) are separated under simulated protanopia and deuteranopia (smallest pairwise distance 9.2 in OKLab x 100, Machado–Oliveira–Fernandes model).

## Scope

The programs check the finite identities, the coverage of the parameter domains, the prefix-norm bounds and the inequalities of Section 6.2 stated in the paper. The geometric reductions are proved in the paper: the supporting wedges (the Wedge Lemma of Section 4), the localization of the witnesses, the reflections and the symmetries, and Lemma 6.5.


==> anc/SHA256SUMS.json <==
{
  "algorithm": "sha256",
  "files": {
    "Environment.json": "915ac0049d1dbe9ef2af47ff1f5500f35b0b32aaa0906f490b86a995af784d19",
    "README.md": "cb80fc58b4338bd64079269b3fc8b9ff710057e6899b669508b8203fd59b824d",
    "exploration/README.md": "762df181a0f67d4489bb227af0a0f0bedf77e9fe75a5ed9ef641eec431057d8f",
    "exploration/case2_search_2026-09-06.log": "7800d22c6cbd9d5cde213133f71818190f4f1bf8752045fea7c5cb8bc413382f",
    "exploration/find_case2_coefficients.py": "84f4dc6b6b29194c8dc7d664701df1c222c568fcef757bc531ce38604d5f5c94",
    "exploration/screen_cap_branches.py": "54f86ac637a8af5a53d587933b9e0d66e85dc1fceb442e9919646b8a60835c76",
    "exploration/screening_results.txt": "4e28dde07865c723f09e51dc0348963c9425d41ed917f02bb9cc9f2e0a09bd7b",
    "figures/make_figures.py": "47e895aaf6ea3067da4a8eddfc396800b1ac0be091fbdb1061aecc4c47f159ef",
    "validation/current_execution.json": "163feee77b4aadf1c574e230e93339e0ef518a8d21bf282091bd468c0d162ec1",
    "validation/geometric_controls.log": "49e58164ae94c81ba9748abd99c813b4d755ca1aa8df7f2dd4760da339af2367",
    "validation/independent_recheck.log": "2ffaf6a405808a63a1a9934eb44109e604ab2eb9a0ee86cd5d4d68a4421c3064",
    "validation/mixed_controls.log": "913aa71a34f5e2abee1fdbb8b5e422aed799822b6d202076c1a309dde5f9f3ec",
    "validation/proof_essential.log": "299d61e46fda70663f7d5f6beb101a57a3de563d19c7fc3e98260b02661276c8",
    "validation/section6.log": "1eeb8b3a22e012d03be873d71d9181792e402919d1266a1a402be196ae36348e",
    "validation/section6_controls.log": "59bc61ca73bdcd5c1fe94aad0592699380a5e328d87063c64e4e9300066e823c",
    "validation/section6_execution.json": "1d632f9524bd2d5a1ed27e5456cc01dfccd583bc712bd62be542ff8127ed8e81",
    "verification/Case2/case2_actual_mixed_prefix_data.json": "41dacf2cc8e89fa04c34479c06f31dbfe3b43a34e50b308cc1243724afabbdd5",
    "verification/Case2/verify_case2_actual_mixed_prefix.py": "d57f7bb8ce5ab82ae196958d23dcc8192543aa228d90cf98e60d367776676f9d",
    "verification/Case3/case3_mixed_certificate_data.json": "34067fe47224d19ba33296429f92e223ce94eea71ff3e27f309a9e0daabb3335",
    "verification/Case3/verify_case3_mixed.py": "3180c08b644c70215dd6836bc9124cef9120761378bda85d6d76f3958f7d82ac",
    "verification/Case4/case4_mixed_certificate_data.json": "9cfa032eb6482560d48dbcddab4b5f59a529960597474b7b4f04b9902551c13a",
    "verification/Case4/verify_case4_mixed.py": "026df0180fa20bbbf4f2297167deb05ab751e2f40d37e4b1372f681927d563b1",
    "verification/Geometric/capcap_circle_check.json": "1e5098232658e869ed0f973c9da284ec39782629d711e37bc1a88c48edc86e50",
    "verification/Geometric/case2_sine_check.json": "b153e31182f14abd5478c7c8d8102ef3ddcf291fff35eb5e950236b42082893e",
    "verification/Geometric/verify_capcap_circles.py": "4d6e2bafc03fd469b1f3f39864c283f1057836272ea29b6569050cb07ac1d79e",
    "verification/Geometric/verify_case2_sine.py": "648027c56f27e291db081e9a07b02b9ae8868854c269bea7ea1f0230bb425346",
    "verification/Independent/recheck_with_mpmath.py": "38a0dae7e2498b7cf758cb700c47c281342eddfc6b433d015bb4b11a720f2cd4",
    "verification/PROOF_ESSENTIAL.md": "990a78b4359899761711fa9f4085fb0e05eb60c84f9078838cd639220f033907",
    "verification/PROOF_ESSENTIAL_FILES.json": "e334c9a56d0174a72b5b9477d35c43bfabee412d84c802763a1308773bd400ce",
    "verification/REPRODUCIBILITY.md": "2ff482e54d5da0617bf3a8d39b7b4d0301f247b694a71020221776ddce009fd2",
    "verification/Section6/verify_zarc_test.py": "1afd748f640a0f22b2e91950c48323d60c935e2e56c9a6ab84bf28b9acaa4659",
    "verification/test_geometric_certificates.py": "35c2805ec51c09dcfac2f937c663a32bf92324cf64903f61f921e1fb322c4079",
    "verification/test_mixed_certificates.py": "215a0142c3204171a690b3e0262491db580d1e1fb6910d246d21ffee92284d50",
    "verification/test_section6.py": "0c53285a319937e50b18c2d23200e4bb745790f14251dfa413d1774f9aec106d",
    "verification/verify_proof_essential.py": "a0b80ebe5ef2a0782d3e9bab13f313001027c90d2ec9428fd7a9571e9fe37759",
    "verify_snapshot.py": "50eed9e802f773dca893a1c289e27601016ba121093a9e6cd327d77410008e60"
  }
}


==> anc/exploration/README.md <==
# Exploratory computations

The two programs in this folder are the numerical experiments described in Section 1.1 of the paper. No statement of the paper depends on them. They need NumPy and SciPy (the first) or NumPy, CVXPY and Clarabel (the second); the exact checkers in `verification/` need none of these.

## 1. Screening the trims `H_t`

`screen_cap_branches.py` works with a simplified model. A chain visits three points alternately on the lower, upper and lower radius of one unit sector, three more on the upper, lower and upper radius, and one point of each closed cap of `H_t`. The program runs through the 1120 orders of these eight points that keep the order within each triple, and for each order it minimizes the length of the chain by L-BFGS-B from one or more fixed starting points. The values it reports are local minima, not certified bounds, and the solver often stops with a warning, because the length is not differentiable where points coincide.

```sh
python3 exploration/screen_cap_branches.py --candidate H16 --restarts 1 --maxiter 300
```

A candidate is written `H<t>`, for example `H15` or `H15.5`. One candidate takes a minute or two. The complete table is written to `exploration/output/`.

`screening_results.txt` records the smallest length found for the values of `t` quoted in the paper, from a run on 11 November 2026 with Python 3.13.18, NumPy 2.5.3 and SciPy 1.18.1:

| `t` | smallest length found | chain |
| ---: | ---: | --- |
| 12° | 0.993129 | `O`, then a common point of the two caps |
| 14° | 0.997876 | `O`, then a common point of the two caps |
| 15° | 1.000000 | `O`, `p_15`, `p_15` |
| 15.5° | 1.017453 | `O`, `p_14.5`, `p_15.5` |
| 16° | 1.034905 | `O`, `p_14`, `p_16` |
| 17° | 1.069799 | `O`, `p_13`, `p_17` |
| 20° | 1.174311 | `O`, `p_10`, `p_20` |

For `t ≥ 15°` these are the lengths `1 + 2 sin(t − 15°)`. The first run of this experiment, in the summer of 2026 with SciPy 1.17.1, was for `t = 15°` and `16°` only and gave the same two minima.

## 2. Searching for the Case 2 coefficients

`find_case2_coefficients.py` looks for the coefficients `lambda`, `a`, `c` of Section 5.3 in Case 2. On a rectangle of the `(theta, phi)` domain it solves a second-order cone program that minimizes the largest prefix norm at the nine points of a 3 × 3 grid. If the optimal value is below 0.9995, it rounds the solution to nine decimal places and passes it to the exact checker `verification/Case2/verify_case2_actual_mixed_prefix.py`; the rectangle is kept only if every prefix passes on the whole rectangle. Otherwise the rectangle is bisected. The search starts from sixteen rectangles.

```sh
python3 exploration/find_case2_coefficients.py
python3 verification/Case2/verify_case2_actual_mixed_prefix.py exploration/output/case2_coefficients_rerun.json
```

`case2_search_2026-09-06.log` is the log of the run that produced the coefficients distributed in `verification/Case2/case2_actual_mixed_prefix_data.json`: 33 rectangles after 17 bisections, with Python 3.12, NumPy 2.5.2, CVXPY 1.9.2 and Clarabel 0.11.1. A run on 11 November 2026 with CVXPY 1.9.3 gave the same 33 rectangles, with coefficients that differ from the distributed ones by less than 0.00003, and the exact checker accepted them. The coefficients of a new run depend on the versions of the numerical software, so they need not agree with the distributed ones digit for digit. The program never writes to the distributed coefficient file.

The coefficients for Cases 3 and 4 were found by numerical optimization in the same spirit; no search program for them is included.


==> anc/exploration/case2_search_2026-09-06.log <==
CERTIFIED {'name': 'B001', 'theta': ['150', '165'], 'phi': ['0', '15/2'], 'lambda': '475561373/1000000000', 'a': '-sqrt(3)*lambda', 'c': '-401993869/1000000000'} sampled t 0.9764792517840952 elapsed 0.4
CERTIFIED {'name': 'B002', 'theta': ['150', '165'], 'phi': ['15/2', '15'], 'lambda': '127148109/250000000', 'a': '-108245257/125000000', 'c': '-230585943/500000000'} sampled t 0.995676491794869 elapsed 0.5
CERTIFIED {'name': 'B003', 'theta': ['150', '165'], 'phi': ['15', '45/2'], 'lambda': '106927367/200000000', 'a': '-432493727/500000000', 'c': '-441229463/1000000000'} sampled t 0.9822251119861546 elapsed 0.6
CERTIFIED {'name': 'B004', 'theta': ['150', '165'], 'phi': ['45/2', '30'], 'lambda': '549753679/1000000000', 'a': '-846429363/1000000000', 'c': '-214991519/500000000'} sampled t 0.958730629426078 elapsed 0.7
SPLIT 165 180 0 15/2 sampled t 1.008873854984962
CERTIFIED {'name': 'B005', 'theta': ['165', '345/2'], 'phi': ['0', '15/2'], 'lambda': '211571951/500000000', 'a': '-sqrt(3)*lambda', 'c': '-366685563/1000000000'} sampled t 0.9900926309823012 elapsed 1.1
SPLIT 345/2 180 0 15/2 sampled t 1.0022799680794048
CERTIFIED {'name': 'B006', 'theta': ['345/2', '705/4'], 'phi': ['0', '15/2'], 'lambda': '87588749/200000000', 'a': '-359815381/500000000', 'c': '-29768853/100000000'} sampled t 0.9957877239208774 elapsed 1.5
CERTIFIED {'name': 'B007', 'theta': ['705/4', '180'], 'phi': ['0', '15/2'], 'lambda': '6773897/15625000', 'a': '-344578473/500000000', 'c': '-274972579/1000000000'} sampled t 0.9989521934507 elapsed 2.5
SPLIT 165 180 15/2 15 sampled t 1.0117397101628565
CERTIFIED {'name': 'B008', 'theta': ['165', '345/2'], 'phi': ['15/2', '15'], 'lambda': '112042233/250000000', 'a': '-76049787/100000000', 'c': '-385573857/1000000000'} sampled t 0.9962075305274553 elapsed 2.7
SPLIT 345/2 180 15/2 15 sampled t 1.00560541621364
CERTIFIED {'name': 'B009', 'theta': ['345/2', '705/4'], 'phi': ['15/2', '15'], 'lambda': '5923541/15625000', 'a': '-667283643/1000000000', 'c': '-411943383/1000000000'} sampled t 0.9962090967153033 elapsed 3.0
SPLIT 705/4 180 15/2 15 sampled t 1.0023237635029176
CERTIFIED {'name': 'B010', 'theta': ['705/4', '180'], 'phi': ['15/2', '45/4'], 'lambda': '44124799/100000000', 'a': '-173992561/250000000', 'c': '-58036373/200000000'} sampled t 0.9989368266322178 elapsed 3.2
CERTIFIED {'name': 'B011', 'theta': ['705/4', '180'], 'phi': ['45/4', '15'], 'lambda': '90533487/200000000', 'a': '-352456043/500000000', 'c': '-301508331/1000000000'} sampled t 0.9980930854949365 elapsed 3.3
SPLIT 165 180 15 45/2 sampled t 1.0082200735512648
CERTIFIED {'name': 'B012', 'theta': ['165', '345/2'], 'phi': ['15', '45/2'], 'lambda': '426559577/1000000000', 'a': '-730406567/1000000000', 'c': '-441653551/1000000000'} sampled t 0.9857322501050814 elapsed 3.5
SPLIT 345/2 180 15 45/2 sampled t 1.0022096355816927
CERTIFIED {'name': 'B013', 'theta': ['345/2', '705/4'], 'phi': ['15', '45/2'], 'lambda': '389974773/1000000000', 'a': '-134585203/200000000', 'c': '-440154411/1000000000'} sampled t 0.9925371901459037 elapsed 3.7
CERTIFIED {'name': 'B014', 'theta': ['705/4', '180'], 'phi': ['15', '45/2'], 'lambda': '115113523/250000000', 'a': '-142508219/200000000', 'c': '-168211637/500000000'} sampled t 0.9989143379010693 elapsed 4.0
CERTIFIED {'name': 'B015', 'theta': ['165', '180'], 'phi': ['45/2', '30'], 'lambda': '101653021/200000000', 'a': '-46792729/62500000', 'c': '-189991779/500000000'} sampled t 0.9964441319217165 elapsed 4.7
SPLIT 180 195 0 15/2 sampled t 1.0089743377647613
SPLIT 180 375/2 0 15/2 sampled t 1.0025617571822372
CERTIFIED {'name': 'B016', 'theta': ['180', '735/4'], 'phi': ['0', '15/2'], 'lambda': '462665423/1000000000', 'a': '-687160417/1000000000', 'c': '-8432607/40000000'} sampled t 0.9991452971138323 elapsed 5.4
CERTIFIED {'name': 'B017', 'theta': ['735/4', '375/2'], 'phi': ['0', '15/2'], 'lambda': '581913521/1000000000', 'a': '-754969827/1000000000', 'c': '-40020883/1000000000'} sampled t 0.9931556726657678 elapsed 5.6
CERTIFIED {'name': 'B018', 'theta': ['375/2', '195'], 'phi': ['0', '15/2'], 'lambda': '267999233/500000000', 'a': '-667847003/1000000000', 'c': '-69396807/1000000000'} sampled t 0.9854943328182881 elapsed 5.7
SPLIT 180 195 15/2 15 sampled t 1.0141237408582158
SPLIT 180 375/2 15/2 15 sampled t 1.006880161508664
SPLIT 180 735/4 15/2 15 sampled t 1.0029858001388225
CERTIFIED {'name': 'B019', 'theta': ['180', '735/4'], 'phi': ['15/2', '45/4'], 'lambda': '235107333/500000000', 'a': '-173468703/250000000', 'c': '-14297649/62500000'} sampled t 0.9992297391812003 elapsed 6.2
CERTIFIED {'name': 'B020', 'theta': ['180', '735/4'], 'phi': ['45/4', '15'], 'lambda': '60120463/125000000', 'a': '-351146213/500000000', 'c': '-243372437/1000000000'} sampled t 0.9984750907601313 elapsed 6.3
SPLIT 735/4 375/2 15/2 15 sampled t 0.9998610964810128
CERTIFIED {'name': 'B021', 'theta': ['735/4', '375/2'], 'phi': ['15/2', '45/4'], 'lambda': '574259657/1000000000', 'a': '-375208859/500000000', 'c': '-16420511/200000000'} sampled t 0.9944362083966852 elapsed 6.4
CERTIFIED {'name': 'B022', 'theta': ['735/4', '375/2'], 'phi': ['45/4', '15'], 'lambda': '572143241/1000000000', 'a': '-749027649/1000000000', 'c': '-116897733/1000000000'} sampled t 0.9946788179674555 elapsed 6.5
CERTIFIED {'name': 'B023', 'theta': ['375/2', '195'], 'phi': ['15/2', '15'], 'lambda': '622280061/1000000000', 'a': '-748222931/1000000000', 'c': '-8357739/250000000'} sampled t 0.9925364615823297 elapsed 6.8
SPLIT 180 195 15 45/2 sampled t 1.011418927142138
SPLIT 180 375/2 15 45/2 sampled t 1.0038329974757327
SPLIT 180 735/4 15 45/2 sampled t 0.9998821471472594
CERTIFIED {'name': 'B024', 'theta': ['180', '735/4'], 'phi': ['15', '75/4'], 'lambda': '50000323/100000000', 'a': '-715378579/1000000000', 'c': '-62636597/250000000'} sampled t 0.9958477294044982 elapsed 7.0
CERTIFIED {'name': 'B025', 'theta': ['180', '735/4'], 'phi': ['75/4', '45/2'], 'lambda': '263796043/500000000', 'a': '-91575797/125000000', 'c': '-125756687/500000000'} sampled t 0.9911481700004839 elapsed 7.1
CERTIFIED {'name': 'B026', 'theta': ['735/4', '375/2'], 'phi': ['15', '45/2'], 'lambda': '56293959/100000000', 'a': '-46591119/62500000', 'c': '-181523961/1000000000'} sampled t 0.9980448731227923 elapsed 7.4
CERTIFIED {'name': 'B027', 'theta': ['375/2', '195'], 'phi': ['15', '45/2'], 'lambda': '38796311/62500000', 'a': '-748327449/1000000000', 'c': '-100783047/1000000000'} sampled t 0.9938014462485962 elapsed 7.5
SPLIT 180 195 45/2 30 sampled t 0.9995259835838872
CERTIFIED {'name': 'B028', 'theta': ['180', '375/2'], 'phi': ['45/2', '30'], 'lambda': '141392369/250000000', 'a': '-185258797/250000000', 'c': '-51856031/200000000'} sampled t 0.9920969126484199 elapsed 7.6
CERTIFIED {'name': 'B029', 'theta': ['375/2', '195'], 'phi': ['45/2', '30'], 'lambda': '647168553/1000000000', 'a': '-380102901/500000000', 'c': '-146248631/1000000000'} sampled t 0.9852042442612601 elapsed 7.7
CERTIFIED {'name': 'B030', 'theta': ['195', '210'], 'phi': ['0', '15/2'], 'lambda': '236971221/500000000', 'a': '-452245867/1000000000', 'c': '-1927449/20000000'} sampled t 0.9782696048269041 elapsed 8.0
CERTIFIED {'name': 'B031', 'theta': ['195', '210'], 'phi': ['15/2', '15'], 'lambda': '119189147/250000000', 'a': '-529908917/1000000000', 'c': '-4749091/31250000'} sampled t 0.9823102655610133 elapsed 8.1
CERTIFIED {'name': 'B032', 'theta': ['195', '210'], 'phi': ['15', '45/2'], 'lambda': '539352789/1000000000', 'a': '-569205909/1000000000', 'c': '-16723809/125000000'} sampled t 0.984411600213578 elapsed 8.4
CERTIFIED {'name': 'B033', 'theta': ['195', '210'], 'phi': ['45/2', '30'], 'lambda': '123853831/200000000', 'a': '-295035693/500000000', 'c': '-110579527/1000000000'} sampled t 0.9871003307712019 elapsed 8.6
DONE 33 boxes elapsed 8.567490100860596


==> anc/exploration/find_case2_coefficients.py <==
#!/usr/bin/env python3
"""Numerical search for the Case 2 coefficients of Section 5.3.

This is the search described in Section 1.1 of the paper.  It is not part
of the proof: the proof uses only the coefficient file
verification/Case2/case2_actual_mixed_prefix_data.json, which the exact
checker verifies without any optimizer.

Method.  The domain [150, 210] x [0, 30] (degrees) of (theta, phi) is cut
into sixteen rectangles.  On each rectangle a second-order cone program
chooses lambda in [0.02, 0.98], a and c so as to minimize the largest
prefix norm at the nine points of a 3 x 3 grid (solver Clarabel, absolute
and relative gap and feasibility tolerances 1e-9).  If the optimal value
is below 0.9995, the solution is rounded to nine decimal places and
passed to the exact checker, which must accept every prefix on the whole
rectangle; the rectangle is then written to the output file.  Otherwise
the rectangle is bisected along its longer side, to depth at most eight.
On the rectangles with phi = 0 that contain theta = 165 the relation
a = -sqrt(3) lambda of Lemma 5.5(i) is imposed.

The run of 6 September 2026 that produced the distributed coefficients is
recorded in case2_search_2026-09-06.log (33 rectangles after 17
bisections).  A new run need not reproduce the same numbers, because they
depend on the versions of the numerical software.

Usage (NumPy, CVXPY and Clarabel are needed):

    python3 find_case2_coefficients.py
    python3 ../verification/Case2/verify_case2_actual_mixed_prefix.py output/case2_coefficients_rerun.json
"""
import sys,math,json,itertools,time,argparse
from pathlib import Path
from fractions import Fraction as F
HERE=Path(__file__).resolve().parent
BASE=HERE.parent/'verification'/'Case2'
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output', type=Path,
                    default=HERE/'output'/'case2_coefficients_rerun.json',
                    help='output JSON path (default: output/case2_coefficients_rerun.json beside this file)')
args=parser.parse_args()
OUTPUT=args.output.expanduser().resolve()
if OUTPUT==(BASE/'case2_actual_mixed_prefix_data.json').resolve():
 parser.error('choose a separate output path; the distributed proof certificate must be preserved')
import numpy as np
import cvxpy as cp
sys.path.insert(0,str(BASE));import verify_case2_actual_mixed_prefix as rig

def p(a):return np.array([math.cos(math.radians(float(a))),math.sin(math.radians(float(a)))])
rho=p(7.5)[0];rt3=math.sqrt(3)
rows=[];start=time.time()

def solve_box(tlo,thi,plo,phi,depth=0):
 special=plo==0 and tlo<=165<=thi
 lam=cp.Variable();c=cp.Variable();a=-rt3*lam if special else cp.Variable();t=cp.Variable()
 mu=(1-lam)/(2*rho)
 cons=[lam>=.02,lam<=.98]
 for th in [tlo,(tlo+thi)/2,thi]:
  for ph in [plo,(plo+phi)/2,phi]:
   alpha=-lam*(p(ph)[1]+rt3*p(ph)[0]);beta=-2*lam*p(ph)[0];gamma=-2*(1-lam)*p(15)[0]
   coeff={'A':a*p(90),'B':beta*p(-60),'D':(alpha-a)*p(90),'XR':lam*p(ph),'C':c*p(th+90),'E':gamma*p(th-60),'F':(gamma-c)*p(th+90),'XVm':mu*p(th+F(15,2)),'XVp':mu*p(th+F(45,2))}
   for labels in rig.PREFIXES:
    if special and labels==rig.EXCEPTION:continue
    cons.append(cp.norm(sum(coeff[x] for x in labels))<=t)
 problem=cp.Problem(cp.Minimize(t),cons);problem.solve(solver='CLARABEL',tol_gap_abs=1e-9,tol_feas=1e-9,tol_gap_rel=1e-9)
 if t.value is not None and t.value<.9995:
  lv=F(f'{lam.value:.9f}');av='special' if special else F(f'{a.value:.9f}');cv=F(f'{c.value:.9f}')
  try:
   for labels in rig.PREFIXES:
    if special and labels==rig.EXCEPTION:continue
    rig.certify(labels,(tlo,thi),(plo,phi),lv,av,cv)
  except AssertionError as e:
   print('exact failed',tlo,thi,plo,phi,str(e)[:120],flush=True)
  else:
   row={'name':f'B{len(rows)+1:03}','theta':[str(tlo),str(thi)],'phi':[str(plo),str(phi)],'lambda':str(lv),'a':'-sqrt(3)*lambda' if special else str(av),'c':str(cv)}
   rows.append(row);print('CERTIFIED',row,'sampled t',t.value,'elapsed',round(time.time()-start,1),flush=True)
   data={'schema':'case2-actual-mixed-prefix-v1','theta_domain':['150','210'],'phi_domain':['0','30'],'boxes':rows}
   OUTPUT.parent.mkdir(parents=True,exist_ok=True)
   OUTPUT.write_text(json.dumps(data,indent=2)+'\n')
   return
 if depth>=8:raise RuntimeError(('deep synthesis',tlo,thi,plo,phi,t.value))
 print('SPLIT',tlo,thi,plo,phi,'sampled t',t.value,flush=True)
 if thi-tlo >= phi-plo:
  mid=(tlo+thi)/2;solve_box(tlo,mid,plo,phi,depth+1);solve_box(mid,thi,plo,phi,depth+1)
 else:
  mid=(plo+phi)/2;solve_box(tlo,thi,plo,mid,depth+1);solve_box(tlo,thi,mid,phi,depth+1)

for th in range(150,210,15):
 for ph in [F(0),F(15,2),F(15),F(45,2)]:
  solve_box(F(th),F(th+15),ph,ph+F(15,2))
print('DONE',len(rows),'boxes','elapsed',time.time()-start)


==> anc/exploration/screen_cap_branches.py <==
#!/usr/bin/env python3
"""Numerical screening of a simplified chain model for the trims H_t.

This is the experiment described in Section 1.1 of the paper.  It is not
part of the proof of any statement.

Model.  One unit sector with apex O and radii of directions 0 and 30
degrees is fixed.  A chain visits eight points:

  * L1, U2, L3: on the lower, the upper and the lower radius, in this
    parameter order;
  * U1, L2, U3: on the upper, the lower and the upper radius, in this
    parameter order;
  * Xm, Xp: a point of the closed lower cap and of the closed upper cap
    of the trim H_t.

All 8!/(3! 3!) = 1120 orders of the eight labels that keep the order within
each triple are enumerated.  For each order the length of the polygonal
chain is minimized over the ten coordinates (six radii in [0, 1] and two
coordinates for each cap point) by L-BFGS-B from deterministic starting
points.  The objective is nonsmooth and nonconvex, so the values are local
minima found by the optimizer, not certified lower bounds, and the solver
often stops with a warning at a nonsmooth point.

Usage (NumPy and SciPy are needed):

    python3 screen_cap_branches.py --candidate H16 --restarts 1 --maxiter 300
    python3 screen_cap_branches.py --all-candidates --restarts 1 --maxiter 300

A candidate is written H<t> with 0 < t < 30, for example H15 or H15.5;
--all-candidates runs H15 and H16.  The full table of results is written
as JSON to the folder "output" beside this file (or to --json-out).
"""

from __future__ import annotations

import argparse
import itertools
import json
import math
import platform
import scipy
import sys
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

import numpy as np
from scipy.optimize import minimize


REPORTS = Path(__file__).resolve().parent / "output"

LOWER_TRIPLE = ("L1", "U2", "L3")
UPPER_TRIPLE = ("U1", "L2", "U3")
CAP_LABELS = ("Xm", "Xp")
LOWER_LABELS = {"L1", "L2", "L3"}
UPPER_LABELS = {"U1", "U2", "U3"}


def p(degrees: float) -> np.ndarray:
    radians = math.radians(degrees)
    return np.array([math.cos(radians), math.sin(radians)], dtype=float)


P30 = p(30.0)


@dataclass(frozen=True)
class Candidate:
    name: str
    retained_degrees: float

    @property
    def lower_cap_end(self) -> float:
        return 30.0 - self.retained_degrees

    @property
    def upper_cap_start(self) -> float:
        return self.retained_degrees

    @property
    def upper_normal(self) -> float:
        return 0.5 * (self.retained_degrees + 30.0)

    @property
    def upper_offset(self) -> float:
        return math.cos(math.radians(0.5 * (30.0 - self.retained_degrees)))

    @property
    def lower_normal(self) -> float:
        return 0.5 * self.lower_cap_end

    @property
    def lower_offset(self) -> float:
        return math.cos(math.radians(0.5 * self.lower_cap_end))


def interleavings(a: tuple[str, ...], b: tuple[str, ...]) -> list[tuple[str, ...]]:
    """All interleavings preserving the internal order of a and b."""
    out: list[tuple[str, ...]] = []
    for positions in itertools.combinations(range(len(a) + len(b)), len(a)):
        result: list[str] = []
        ia = ib = 0
        pos_set = set(positions)
        for idx in range(len(a) + len(b)):
            if idx in pos_set:
                result.append(a[ia])
                ia += 1
            else:
                result.append(b[ib])
                ib += 1
        out.append(tuple(result))
    return out


def all_branch_orders() -> list[tuple[str, ...]]:
    """All orders preserving both Lambda-triple orders."""
    labels = [*LOWER_TRIPLE, *UPPER_TRIPLE, *CAP_LABELS]
    out: list[tuple[str, ...]] = []
    for perm in itertools.permutations(labels):
        if tuple(x for x in perm if x in LOWER_TRIPLE) != LOWER_TRIPLE:
            continue
        if tuple(x for x in perm if x in UPPER_TRIPLE) != UPPER_TRIPLE:
            continue
        out.append(perm)
    return out


def ray_point(label: str, r: float) -> np.ndarray:
    if label in LOWER_LABELS:
        return np.array([r, 0.0], dtype=float)
    if label in UPPER_LABELS:
        return r * P30
    raise KeyError(label)


def cap_point(candidate: Candidate, label: str, angle_unit: float, radial_unit: float) -> np.ndarray:
    if label == "Xm":
        angle = candidate.lower_cap_end * angle_unit
        normal = candidate.lower_normal
        offset = candidate.lower_offset
    elif label == "Xp":
        angle = candidate.upper_cap_start + (30.0 - candidate.upper_cap_start) * angle_unit
        normal = candidate.upper_normal
        offset = candidate.upper_offset
    else:
        raise KeyError(label)

    denom = math.cos(math.radians(angle - normal))
    r_min = offset / denom
    # Numerical guard against tiny roundoff above 1 at endpoints.
    r_min = min(max(r_min, 0.0), 1.0)
    radius = r_min + radial_unit * (1.0 - r_min)
    return radius * p(angle)


def unpack(candidate: Candidate, order: tuple[str, ...], x: np.ndarray) -> dict[str, np.ndarray]:
    points: dict[str, np.ndarray] = {}
    cursor = 0
    for label in (*LOWER_TRIPLE, *UPPER_TRIPLE):
        points[label] = ray_point(label, x[cursor])
        cursor += 1
    points["Xm"] = cap_point(candidate, "Xm", x[cursor], x[cursor + 1])
    cursor += 2
    points["Xp"] = cap_point(candidate, "Xp", x[cursor], x[cursor + 1])
    return points


def objective(candidate: Candidate, order: tuple[str, ...], x: np.ndarray) -> float:
    points = unpack(candidate, order, x)
    return objective_from_points(order, points)


def objective_from_points(order: tuple[str, ...], points: dict[str, np.ndarray]) -> float:
    return float(
        sum(np.linalg.norm(points[b] - points[a]) for a, b in zip(order[:-1], order[1:]))
    )


def default_start(candidate: Candidate, order: tuple[str, ...], jitter: float = 0.0) -> np.ndarray:
    # Place side contacts at increasing radii and cap witnesses near the middle
    # of their cap intervals.  The small deterministic jitter helps avoid
    # repeatedly landing on a nonsmooth coincident-contact kink.
    base = {
        "L1": 0.22,
        "U2": 0.45,
        "L3": 0.68,
        "U1": 0.26,
        "L2": 0.50,
        "U3": 0.74,
    }
    x = np.array([base[label] for label in (*LOWER_TRIPLE, *UPPER_TRIPLE)] + [0.5, 0.2, 0.5, 0.2], dtype=float)
    if jitter:
        offsets = np.sin(np.arange(1, len(x) + 1) * (0.731 + jitter)) * 0.03
        x = np.clip(x + offsets, 0.0, 1.0)
    return x


def solve_order(
    candidate: Candidate,
    order: tuple[str, ...],
    restarts: int,
    maxiter: int,
) -> dict:
    bounds = [(0.0, 1.0)] * 10
    starts = [default_start(candidate, order, 0.0)]
    starts.extend(default_start(candidate, order, float(i)) for i in range(1, restarts))

    best = None
    for start in starts:
        result = minimize(
            lambda z: objective(candidate, order, z),
            start,
            method="L-BFGS-B",
            bounds=bounds,
            options={"maxiter": maxiter, "ftol": 1e-12, "gtol": 1e-9},
        )
        value = float(result.fun)
        if best is None or value < best["value"]:
            best = {
                "value": value,
                "success": bool(result.success),
                "message": str(result.message),
                "x": result.x.tolist(),
                "nit": int(result.nit),
            }
    assert best is not None
    variables = np.array(best["x"], dtype=float)
    points = unpack(candidate, order, variables)
    value_from_variables = objective(candidate, order, variables)
    value_from_points = objective_from_points(order, points)
    solver_value = best["value"]
    value = value_from_variables
    return {
        "order": list(order),
        "value": value,
        "solver_value": solver_value,
        "value_from_variables": value_from_variables,
        "value_from_points": value_from_points,
        "solver_recompute_delta": abs(solver_value - value_from_variables),
        "points_recompute_delta": abs(value_from_points - value_from_variables),
        "success": best["success"],
        "message": best["message"],
        "nit": best["nit"],
        "variables": best["x"],
        "points": {label: point.tolist() for label, point in points.items()},
    }


def summarize(results: list[dict], threshold: float, margin: float) -> dict:
    values = [r["value"] for r in results]
    above_threshold = [r for r in results if r["value"] > threshold + margin]
    open_rows = [r for r in results if r["value"] <= threshold + margin]
    solver_warnings = [r for r in results if not r["success"]]
    weakest = min(results, key=lambda r: r["value"])
    return {
        "num_branches": len(results),
        "num_output_above_threshold": len(above_threshold),
        "num_open": len(open_rows),
        "num_at_or_below_threshold": len(open_rows),
        "num_solver_warnings": len(solver_warnings),
        "threshold": threshold,
        "margin": margin,
        "min_value": min(values),
        "median_value": float(np.median(values)),
        "max_value": max(values),
        "weakest_order": weakest["order"],
        "weakest_value": weakest["value"],
        "screening_clears_threshold": len(open_rows) == 0,
    }


def provenance(args: argparse.Namespace) -> dict:
    return {
        "python": sys.version,
        "platform": platform.platform(),
        "numpy": np.__version__,
        "scipy": scipy.__version__,
        "argv": sys.argv,
        "parameters": {
            "all_candidates": bool(args.all_candidates),
            "candidate": args.candidate.name if hasattr(args.candidate, "name") else str(args.candidate),
            "restarts": args.restarts,
            "maxiter": args.maxiter,
            "threshold": args.threshold,
            "margin": args.margin,
        },
        "determinism": "Deterministic starts; no random number generator is used.",
    }


def candidate_from_name(name: str) -> Candidate:
    normalized = name.upper()
    if normalized == "H15":
        return Candidate("H15", 15.0)
    if normalized == "H16":
        return Candidate("H16", 16.0)
    try:
        t = float(normalized.lstrip("H"))
    except ValueError as exc:
        raise argparse.ArgumentTypeError("candidate must be H<t> with 0 < t < 30, for example H15 or H12.5") from exc
    if not 0.0 < t < 30.0:
        raise argparse.ArgumentTypeError("candidate must be H<t> with 0 < t < 30")
    return Candidate(f"H{t:g}", t)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--candidate", type=candidate_from_name, default=Candidate("H16", 16.0))
    parser.add_argument("--all-candidates", action="store_true")
    parser.add_argument("--restarts", type=int, default=4)
    parser.add_argument("--maxiter", type=int, default=500)
    parser.add_argument("--threshold", type=float, default=1.0)
    parser.add_argument("--margin", type=float, default=1e-5)
    parser.add_argument("--json-out", type=Path, default=None)
    parser.add_argument("--quiet", action="store_true")
    args = parser.parse_args()

    REPORTS.mkdir(parents=True, exist_ok=True)
    candidates = [Candidate("H15", 15.0), Candidate("H16", 16.0)] if args.all_candidates else [args.candidate]
    orders = all_branch_orders()

    payload = {
        "model": "two_lambda_triples_with_two_cap_witnesses",
        "model_notes": [
            "Two Lambda triples are represented by labels L1,U2,L3 and U1,L2,U3.",
            "The all_branches ledger contains every strict order preserving each triple order.",
            "Xm is the lower mirror-cap witness and Xp is the upper cap witness.",
            "This reduced nonlinear optimization layer is a screening experiment, not a global lower-bound certificate or proof.",
            "Each row value is recomputed from the serialized variables and points before writing.",
        ],
        "num_orders_per_candidate": len(orders),
        "provenance": provenance(args),
        "candidates": {},
    }

    t0 = time.time()
    for candidate in candidates:
        results = []
        for idx, order in enumerate(orders, start=1):
            row = solve_order(candidate, order, args.restarts, args.maxiter)
            row["id"] = f"{candidate.name}-{idx:04d}"
            results.append(row)
            if not args.quiet and (idx == 1 or idx % 100 == 0 or idx == len(orders)):
                print(f"{candidate.name}: solved {idx}/{len(orders)}; current min={min(r['value'] for r in results):.12f}")
        summary = summarize(results, args.threshold, args.margin)
        payload["candidates"][candidate.name] = {
            "retained_degrees": candidate.retained_degrees,
            "summary": summary,
            "all_branches": results,
            "open_branches": [
                r for r in results if r["value"] <= args.threshold + args.margin
            ],
            "solver_warning_branches": [
                r for r in results if not r["success"]
            ],
            "weakest_branches": sorted(results, key=lambda r: r["value"])[:20],
        }
        if not args.quiet:
            print(f"{candidate.name} summary: {json.dumps(summary, indent=2)}")
        weakest = min(results, key=lambda r: r["value"])
        chain = ", ".join(
            f"{label}=({weakest['points'][label][0]:.6f}, {weakest['points'][label][1]:.6f})"
            for label in weakest["order"]
        )
        print(f"{candidate.name}: smallest length found {weakest['value']:.9f}")
        print(f"{candidate.name}: attained by the chain {chain}")

    payload["elapsed_seconds"] = time.time() - t0
    output = args.json_out
    if output is None:
        suffix = "all" if args.all_candidates else args.candidate.name.lower()
        output = REPORTS / f"cap_branch_optimization_{suffix}.json"
    output.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
    print(f"Wrote {output}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/exploration/screening_results.txt <==
Screening of the simplified chain model (exploration/screen_cap_branches.py)
Options: --restarts 1 --maxiter 300; 1120 orders for each t.
Run on 2026-11-11 with Python 3.13.18, NumPy 2.5.3, SciPy 1.18.1, Linux-6.18.44-fc-v378-x86_64-with-glibc2.39.
The values are the smallest local minima returned by L-BFGS-B; they are not certified bounds.

     t   smallest length   1+2sin(t-15)  solver warnings  cap points Xm, Xp of the shortest chain (all six radial points are at O)
    12       0.993128805              -              263  Xm = (0.959289, 0.257041) = 0.993129 at 15.0000 deg;  Xp = (0.959289, 0.257041) = 0.993129 at 15.0000 deg
    14       0.997876471              -              245  Xm = (0.963514, 0.259612) = 0.997876 at 15.0798 deg;  Xp = (0.963514, 0.259612) = 0.997876 at 15.0798 deg
    15       1.000000000    1.000000000              240  Xm = (0.965926, 0.258819) = 1.000000 at 15.0000 deg;  Xp = (0.965926, 0.258819) = 1.000000 at 15.0000 deg
  15.5       1.017453071    1.017453071              244  Xm = (0.968148, 0.250380) = 1.000000 at 14.5000 deg;  Xp = (0.963630, 0.267238) = 1.000000 at 15.5000 deg
    16       1.034904813    1.034904813              249  Xm = (0.970296, 0.241922) = 1.000000 at 14.0000 deg;  Xp = (0.961262, 0.275637) = 1.000000 at 16.0000 deg
    17       1.069798993    1.069798993              243  Xm = (0.974370, 0.224951) = 1.000000 at 13.0000 deg;  Xp = (0.956305, 0.292372) = 1.000000 at 17.0000 deg
    20       1.174311485    1.174311485              240  Xm = (0.984808, 0.173648) = 1.000000 at 10.0000 deg;  Xp = (0.939693, 0.342020) = 1.000000 at 20.0000 deg


==> anc/figures/make_figures.py <==
"""Draw the eight figures of the manuscript.

Run:  python3 make_figures.py          (needs NumPy and Matplotlib; no LaTeX installation)
Writes fig1_trim ... fig8_example as PDF and EPS next to this script, and PNG previews in
preview/.  All coordinates come from the formulas in the paper; only the curves of Figures
1(b,c) and 6 are sampled.  Figure 7(b) reads the three coefficient files in ../verification.

Colors have fixed meanings throughout:
    blue    the wedge at U and what is measured from U
    orange  the wedge at V and what is measured from V
    green   what is cut away or singled out (the caps, the arc J, the set H_15 minus K_0)
Every colored mark also has a label, a line style or a hatching, so the figures can be read
in grayscale.  The three hues were checked for color-vision deficiencies (see README).
"""
import json
import logging
import os
from fractions import Fraction

import numpy as np
import matplotlib
matplotlib.use("pdf")
logging.getLogger("fontTools").setLevel(logging.ERROR)
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize, to_rgb
from matplotlib.patches import Polygon, Arc, Rectangle, FancyArrowPatch

plt.rcParams.update({
    "text.usetex": False,
    "font.family": "serif",
    "font.serif": ["cmr10"],
    "mathtext.fontset": "cm",
    "axes.formatter.use_mathtext": True,
    "axes.unicode_minus": False,
    "font.size": 9,
    "axes.labelsize": 9,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "axes.linewidth": 0.5,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.major.size": 2.5,
    "ytick.major.size": 2.5,
    "lines.solid_capstyle": "round",
    "lines.dash_capstyle": "butt",
    "hatch.linewidth": 0.5,
    "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})
TW = 5.6            # width of a full-width figure in inches
LW = 0.8            # boundaries
LT = 0.5            # thin construction lines
LC = 1.3            # chains (pieces of an arc)
HERE = os.path.dirname(os.path.abspath(__file__))


def tint(color, weight):
    """mix a color with white; weight = share of the color"""
    r, g, b = to_rgb(color)
    return (1 - weight + weight * r, 1 - weight + weight * g, 1 - weight + weight * b)


INK = "#0b0b0b"
BLUE, ORANGE, GREEN = "#2a78d6", "#eb6834", "#1baf7a"
BLUE_T, ORANGE_T, GREEN_T = tint(BLUE, 0.22), tint(ORANGE, 0.22), tint(GREEN, 0.30)
GREY = "#e4e3df"     # a set that is kept (H_15, K_0, conv gamma)
GREY2 = "#f1f0ed"
MUTED = "#6b6a66"


def deg(x):
    """a number of degrees as a math-text label"""
    return r"$%s\!^\circ$" % x


def p(t):
    t = np.deg2rad(t)
    return np.array([np.cos(t), np.sin(t)])


def arcpts(t0, t1, r=1.0, c=(0.0, 0.0), n=200):
    return np.array([np.asarray(c) + r * p(t) for t in np.linspace(t0, t1, n)])


def seg(ax, P, Q, **kw):
    kw.setdefault("color", INK)
    kw.setdefault("lw", LW)
    ax.plot([P[0], Q[0]], [P[1], Q[1]], **kw)


def path(ax, pts, **kw):
    pts = np.asarray(pts)
    kw.setdefault("color", INK)
    kw.setdefault("lw", LC)
    kw.setdefault("solid_joinstyle", "round")
    ax.plot(pts[:, 0], pts[:, 1], **kw)


def dot(ax, P, s=3.0, fc=INK, hollow=False):
    ax.plot([P[0]], [P[1]], "o", ms=s, mfc="white" if hollow else fc, mec=INK, mew=0.5, zorder=6)


def lab(ax, P, text, dx=0, dy=0, ha="center", va="center", size=None, **kw):
    if size is not None:
        kw["fontsize"] = size
    ax.annotate(text, xy=P, xytext=(dx, dy), textcoords="offset points", ha=ha, va=va, zorder=7, **kw)


def arrow(ax, P, Q, color=INK, lw=LT, head=3.0):
    ax.add_patch(FancyArrowPatch(P, Q, arrowstyle="-|>", mutation_scale=head, lw=lw, color=color,
                                 shrinkA=0, shrinkB=0, zorder=5))


def plabel(ax, text, x=0.0, y=1.0):
    ax.text(x, y, text, transform=ax.transAxes, ha="left", va="top")


def geo(ax, xlim, ylim):
    ax.set_aspect("equal")
    ax.set_xlim(*xlim)
    ax.set_ylim(*ylim)
    ax.axis("off")


def save(fig, name):
    os.makedirs(os.path.join(HERE, "preview"), exist_ok=True)
    fig.savefig(os.path.join(HERE, name + ".pdf"))
    fig.savefig(os.path.join(HERE, name + ".eps"))
    fig.savefig(os.path.join(HERE, "preview", name + ".png"), dpi=220)
    plt.close(fig)


O = np.zeros(2)
RHO = np.cos(np.deg2rad(7.5))
DASH = (0, (3, 2))
DOTS = (0, (1, 1.5))


# ---------------------------------------------------------------- Figure 1
def fig1():
    fig = plt.figure(figsize=(TW, 2.45))
    ax = fig.add_axes([0.0, 0.0, 0.56, 1.0])
    H = np.vstack([O, arcpts(0, 15), p(30)])
    capm = arcpts(0, 15)            # lower cap: between the chord [p0, p15] and the arc
    capp = arcpts(15, 30)           # upper cap: between the chord [p15, p30] and the arc
    ax.add_patch(Polygon(H, closed=True, fc=GREY, ec="none"))
    ax.add_patch(Polygon(capm, closed=True, fc=GREEN, ec=GREEN, lw=0.4))
    ax.add_patch(Polygon(capp, closed=True, fc=GREEN, ec=GREEN, lw=0.4))
    seg(ax, O, p(0)); path(ax, arcpts(0, 15), lw=LW); seg(ax, p(15), p(30)); seg(ax, p(30), O)
    seg(ax, p(0), p(15), lw=LT, ls=DASH)
    path(ax, arcpts(15, 30), lw=LT, ls=DASH)
    seg(ax, O, p(15), lw=LT, ls=DOTS)
    for t, s, dx, dy, ha in [(0, "$p_0$", 2, -8, "center"), (15, "$p_{15}$", 6, 0, "left"),
                             (30, "$p_{30}$", 3, 7, "center")]:
        dot(ax, p(t)); lab(ax, p(t), s, dx, dy, ha=ha)
    dot(ax, O); lab(ax, O, "$O$", -7, -6)
    lab(ax, 0.60 * p(7.5), r"$\Sigma_{15}$")
    lab(ax, np.array([0.70, 0.265]), r"$\Delta_{15}$")
    ax.add_patch(Arc(O, 0.5, 0.5, theta1=0, theta2=15, lw=LT))
    lab(ax, 0.30 * p(7.5), deg(15), size=8)
    # outward unit normals of the two chords, drawn at the midpoints of the chords
    for t, s, cap in [(7.5, r"$p_{7.5}$", r"$C^-_{15}$"), (22.5, r"$p_{22.5}$", r"$C^+_{15}$")]:
        arrow(ax, RHO * p(t), (RHO + 0.12) * p(t), head=5)
        lab(ax, (RHO + 0.12) * p(t), s, 4, 0, size=8, ha="left")
        lab(ax, (RHO + 0.03) * p(t + (3.4 if t > 15 else -3.6)), cap, 3, 0, size=8, ha="left")
    geo(ax, (-0.10, 1.30), (-0.10, 0.62))
    fig.text(0.0, 0.985, "(a)", ha="left", va="top")

    def caps(ax, t, tag):
        delta = (30 - t) / 2.0
        mp, mm = (t + 30) / 2.0, (30 - t) / 2.0
        phm = np.linspace(0, 30 - t, 300)
        php = np.linspace(t, 30, 300)
        rm = np.cos(np.deg2rad(delta)) / np.cos(np.deg2rad(phm - mm))
        rp = np.cos(np.deg2rad(delta)) / np.cos(np.deg2rad(php - mp))
        ax.fill_between(phm, rm, 1, fc=GREEN_T, ec="none", lw=0)
        ax.fill_between(php, rp, 1, fc="none", ec=GREEN, hatch="/////", lw=0)
        ax.plot(phm, rm, color=INK, lw=LT)
        ax.plot(php, rp, color=INK, lw=LT)
        ax.plot([0, 30], [1, 1], color=INK, lw=LW)
        ax.plot([15], [1], "o", ms=2.8, mfc=INK, mec=INK, zorder=5, clip_on=False)
        ax.annotate("$p_{15}$", xy=(15, 1), xytext=(0, 4), textcoords="offset points", ha="center", va="bottom", fontsize=8)
        ax.set_xlim(0, 30); ax.set_ylim(0.982, 1.0035)
        ax.set_xticks([0, 15, 30]); ax.set_xticklabels([deg(0), deg(15), deg(30)])
        ax.set_yticks([0.985, 0.99, 0.995, 1.0]); ax.set_yticklabels(["0.985", "0.990", "0.995", "1.000"])
        for s in ("top", "right"):
            ax.spines[s].set_visible(False)
        ax.text(29.5, 0.9835, tag, ha="right", va="bottom", fontsize=8)

    axb = fig.add_axes([0.655, 0.59, 0.325, 0.36])
    caps(axb, 15, r"$t=15\!^\circ$")
    box = dict(fc="white", ec="none", pad=0.6)
    axb.text(7.5, 0.9958, "$C^-_{15}$", ha="center", va="center", fontsize=8)
    axb.text(22.5, 0.9958, "$C^+_{15}$", ha="center", va="center", fontsize=8, bbox=box)
    axb.set_xticklabels([])
    axb.text(-0.5, 1.0035, "$r$", ha="right", va="bottom")
    plabel(axb, "(b)", -0.24, 1.10)
    axc = fig.add_axes([0.655, 0.14, 0.325, 0.36])
    caps(axc, 10, r"$t=10\!^\circ$")
    axc.text(4.0, 0.9945, "$C^-_{10}$", ha="center", va="center", fontsize=8)
    axc.text(26.0, 0.9945, "$C^+_{10}$", ha="center", va="center", fontsize=8, bbox=box)
    axc.set_xlabel(r"$\phi$", labelpad=1)
    axc.text(-0.5, 1.0035, "$r$", ha="right", va="bottom")
    plabel(axc, "(c)", -0.24, 1.10)
    save(fig, "fig1_trim")


# ---------------------------------------------------------------- Figure 2
def fig2():
    Theta = 90.0
    half = Theta / 2
    w = np.sin(np.deg2rad(half)) / np.cos(np.deg2rad(15))
    w2 = np.cos(np.deg2rad(half - 15)) / np.cos(np.deg2rad(15))
    fig = plt.figure(figsize=(TW, 2.55))
    ax = fig.add_axes([0.0, 0.0, 0.5, 1.0])
    for (a, b), col in [((0, 30), ORANGE_T), ((60, 90), BLUE_T)]:
        ax.add_patch(Polygon([O, p(a), p(b)], closed=True, fc=col, ec="none"))
        seg(ax, p(a), p(b), lw=LT)
    seg(ax, O, 1.12 * p(0)); seg(ax, O, 1.12 * p(90))
    seg(ax, O, p(30), lw=LT); seg(ax, O, p(60), lw=LT)
    path(ax, arcpts(0, 90), lw=LT, ls=DOTS)
    A, X, Y, F = 0.46 * p(0), 0.996 * p(7.5), 0.996 * p(82.5), 0.5 * p(90)
    path(ax, [A, X, Y, F])
    for P_, s, dx, dy, col in [(A, "$A$", 0, -8, INK), (X, "$X$", 8, 0, ORANGE), (Y, "$Y$", 0, 8, BLUE),
                               (F, "$F$", -8, 0, INK), (O, "$O$", -6, -6, INK)]:
        dot(ax, P_, fc=col); lab(ax, P_, s, dx, dy)
    ax.add_patch(Arc(O, 0.26, 0.26, theta1=0, theta2=90, lw=LT))
    lab(ax, 0.2 * p(45), r"$\Theta$", size=8)
    geo(ax, (-0.12, 1.18), (-0.12, 1.15))
    plabel(ax, "(a)", 0.0, 0.98)

    bx = fig.add_axes([0.5, 0.0, 0.5, 1.0])
    path(bx, arcpts(0, 360), lw=LT, color=MUTED)
    cA = -w2 * p(90); cX = w * p(15); cY = w * p(Theta - 15); cF = w2 * p(90 + Theta)
    S = cA + cX
    # each edge is one coefficient: black c_A or c_F, orange c_X, blue c_Y
    seg(bx, O, cA, lw=LC); seg(bx, cX, S, lw=LC)
    seg(bx, O, cX, lw=LC, color=ORANGE); seg(bx, cA, S, lw=LC, color=ORANGE)
    seg(bx, S, -cY, lw=LC, ls=DASH); seg(bx, -cF, O, lw=LC, ls=DASH)
    seg(bx, S, -cF, lw=LC, ls=DASH, color=BLUE); seg(bx, -cY, O, lw=LC, ls=DASH, color=BLUE)
    for P_, s, dx, dy in [(O, "$0$", -6, 5), (cA, "$c_A$", -9, -3), (cX, "$c_X$", 4, 7), (S, "$c_A+c_X$", 18, -7),
                          (-cY, "$-c_Y$", -12, -6), (-cF, "$-c_F$", -4, 7)]:
        dot(bx, P_); lab(bx, P_, s, dx, dy)
    geo(bx, (-1.12, 1.12), (-1.12, 1.12))
    plabel(bx, "(b)", 0.02, 0.98)
    save(fig, "fig2_endwedge")


# ---------------------------------------------------------------- Figure 3
def fig3():
    V = np.array([2.0, 0.55])
    dV1 = p(210)
    U_RAYS, V_RAYS = "U", "V"
    cases = {
        "Case 2": dict(pts={"A": (0.25, 0), "B": tuple(0.75 * p(30)), "C": (1.02, 0.55), "D": (0.72, 0),
                             "E": tuple(V + 0.55 * dV1), "F": (1.72, 0.55)},
                       hull="ADEFCB", own=dict(A="U", B="U", D="U", C="V", E="V", F="V"),
                       off={"A": (0, -8), "B": (-6, 5), "C": (0, 7), "D": (0, -8), "E": (7, -3), "F": (2, 7)}),
        "Case 3": dict(pts={"A": (0.25, 0), "B": tuple(0.75 * p(30)), "C": (0.62, 0), "D": tuple(V + 0.80 * dV1),
                             "E": (1.20, 0.55), "F": tuple(V + 0.30 * dV1)},
                       hull="ACDFEB", own=dict(A="U", B="U", C="U", D="V", E="V", F="V"),
                       off={"A": (0, -8), "B": (-6, 5), "C": (0, -8), "D": (2, -8), "E": (0, 7), "F": (7, -2)}),
        "Case 4": dict(pts={"A": (0.25, 0), "B": tuple(0.75 * p(30)), "C": (0.65, 0), "D": (1.05, 0.55),
                             "E": tuple(V + 0.60 * dV1), "F": (1.72, 0.55)},
                       hull="ACEFDB", own=dict(A="U", B="U", C="U", D="V", E="V", F="V"),
                       off={"A": (0, -8), "B": (-6, 5), "C": (0, -8), "D": (0, 7), "E": (7, -3), "F": (2, 7)}),
    }
    colour = {"U": BLUE, "V": ORANGE}
    fig = plt.figure(figsize=(TW, 2.3))
    for i, (name, cfg) in enumerate(cases.items()):
        ax = fig.add_axes([0.005 + i * 0.333, 0.33, 0.325, 0.62])
        pts = {k: np.array(v) for k, v in cfg["pts"].items()}
        ax.add_patch(Polygon([pts[c] for c in cfg["hull"]], closed=True, fc=GREY, ec="none"))
        seg(ax, O, np.array([2.02, 0]), color=BLUE); seg(ax, O, 0.92 * p(30), color=BLUE)
        seg(ax, V, np.array([0.45, 0.55]), ls=DASH, color=ORANGE); seg(ax, V, V + 0.95 * dV1, ls=DASH, color=ORANGE)
        path(ax, [pts[c] for c in "ABCDEF"], lw=1.1)
        for k_, P_ in pts.items():
            dot(ax, P_, s=3.2, fc=colour[cfg["own"][k_]]); lab(ax, P_, f"${k_}$", *cfg["off"][k_], size=8)
        dot(ax, O, s=3.2, fc=BLUE); lab(ax, O, "$U$", -6, -6, size=8)
        dot(ax, V, s=3.2, fc=ORANGE); lab(ax, V, "$V$", 6, 4, size=8)
        if i == 0:
            lab(ax, np.array([2.02, 0]), "$U_0$", -2, -7, size=7)
            lab(ax, 0.36 * p(30), "$U_1$", -6, 6, size=7)
            lab(ax, np.array([0.45, 0.55]), "$V_0$", -8, 0, size=7)
            lab(ax, V + 0.22 * dV1, "$V_1$", 6, -7, size=7)
        geo(ax, (-0.18, 2.28), (-0.22, 0.70))
        ax.text(0.5, -0.02, name, transform=ax.transAxes, ha="center", va="top")
    fig.text(0.005, 0.985, "(a)", ha="left", va="top")
    ax = fig.add_axes([0.03, 0.0, 0.94, 0.27])
    xs = dict(zip("ABCDEF", [0.10, 0.27, 0.42, 0.57, 0.72, 0.88]))
    own = dict(A=BLUE, B=BLUE, C=INK, D=INK, E=ORANGE, F=ORANGE)
    ax.plot([0, 1], [0, 0], color=INK, lw=LT)
    for k_, x in xs.items():
        ax.plot([x], [0], "o", ms=3.2, mfc=own[k_], mec=INK, mew=0.5); ax.text(x, -0.18, f"${k_}$", ha="center", va="top")
    for (a, b, s, col) in [(0.0, xs["B"], r"$X_V^{\pm},\ Y_V$", ORANGE), (xs["E"], 1.0, r"$X_U^{\pm},\ Y_U$", BLUE)]:
        ax.plot([a, a, b, b], [0.16, 0.30, 0.30, 0.16], color=col, lw=LC)
        ax.text((a + b) / 2, 0.36, s, ha="center", va="bottom")
    ax.text(1.0, -0.05, r"$\tau$", ha="left", va="center")
    ax.set_xlim(-0.01, 1.03); ax.set_ylim(-0.55, 0.75); ax.axis("off")
    fig.text(0.005, 0.29, "(b)", ha="left", va="top")
    save(fig, "fig3_configurations")


# ---------------------------------------------------------------- Figure 4
def fig4():
    fig = plt.figure(figsize=(2.6, 2.1))
    ax = fig.add_axes([0, 0, 1, 1])
    a_, b_ = 1.0, 0.78
    E = lambda t: np.array([a_ * np.cos(np.deg2rad(t)), b_ * np.sin(np.deg2rad(t))])
    bd = np.array([E(t) for t in np.linspace(0, 360, 400)])
    ax.add_patch(Polygon(bd, closed=True, fc=GREY2, ec=INK, lw=LW))
    J = np.array([E(t) for t in np.linspace(60, 215, 200)])
    path(ax, J, lw=2.6, color=GREEN)
    A, X, B, T, G = E(215), E(150), E(60), E(320), E(268)
    path(ax, [A, np.array([-0.38, -0.30]), G, np.array([0.32, 0.02]), B], lw=LC, color=BLUE)
    path(ax, [X, np.array([-0.15, 0.34]), np.array([0.12, -0.18]), T], lw=LC, ls=DASH, color=ORANGE)
    for P_, s, dx, dy in [(A, "$A$", -7, -5), (X, "$X$", -8, 2), (B, "$B$", 4, 6), (T, "$T$", 6, -5)]:
        dot(ax, P_); lab(ax, P_, s, dx, dy)
    dot(ax, G, s=2.4, hollow=True)
    lab(ax, E(118), "$J$", -6, 7)
    lab(ax, np.array([0.62, 0.22]), "$K$")
    geo(ax, (-1.2, 1.2), (-0.95, 0.95))
    save(fig, "fig4_crossing")


# ---------------------------------------------------------------- Figure 5
def refl(x, c, ang):
    c2, s2 = np.cos(np.deg2rad(2 * ang)), np.sin(np.deg2rad(2 * ang))
    d = np.asarray(x) - c
    return c + np.array([c2 * d[0] + s2 * d[1], s2 * d[0] - c2 * d[1]])


def fig5():
    d = 1.6
    U, V = O, np.array([d, 0.0])
    A, D = np.array([0.45, 0.0]), np.array([d - 0.45, 0.0])
    B, C = 0.6 * p(30), V + 0.6 * p(150)
    X, Y = np.array([0.22, 0.10]), np.array([d - 0.22, 0.10])
    chain = [A, X, B, C, Y, D]
    # X is the point of the chain farthest from V, and Y the one farthest from U
    assert max(np.linalg.norm(P_ - V) for P_ in chain) == np.linalg.norm(X - V) > 1
    assert max(np.linalg.norm(P_ - U) for P_ in chain) == np.linalg.norm(Y - U) > 1
    fig = plt.figure(figsize=(TW, 2.3))
    ax = fig.add_axes([0.0, 0.0, 0.5, 1.0])
    seg(ax, U - np.array([0.08, 0]), V + np.array([0.08, 0]))
    seg(ax, U, 1.15 * p(30), color=BLUE); seg(ax, V, V + 1.15 * p(150), color=ORANGE)
    seg(ax, 1.15 * p(30), 1.62 * p(30), lw=LT, ls=(0, (4, 1.5, 1, 1.5)), color=BLUE)
    seg(ax, V + 1.15 * p(150), V + 1.62 * p(150), lw=LT, ls=(0, (4, 1.5, 1, 1.5)), color=ORANGE)
    path(ax, arcpts(0, 30, 1.0, U), lw=LT, ls=DOTS, color=BLUE)       # unit circle about U
    path(ax, arcpts(150, 180, 1.0, V), lw=LT, ls=DOTS, color=ORANGE)  # unit circle about V
    path(ax, chain)
    for P_, s, dx, dy, col in [(U, "$U$", -5, -8, BLUE), (V, "$V$", 5, -8, ORANGE), (A, "$A$", 0, -8, INK),
                               (D, "$D$", 0, -8, INK), (B, "$B$", -4, 7, INK), (C, "$C$", 4, 7, INK),
                               (X, "$X$", -3, 8, ORANGE), (Y, "$Y$", 3, 8, BLUE)]:
        dot(ax, P_, fc=col); lab(ax, P_, s, dx, dy)
    lab(ax, 1.62 * p(30), r"$\ell_U$", 7, 1, size=8); lab(ax, V + 1.62 * p(150), r"$\ell_V$", -7, 1, size=8)
    geo(ax, (-0.15, 1.75), (-0.22, 1.00))
    fig.text(0.0, 0.985, "(a)", ha="left", va="top")

    W = d * p(60)
    Ap, Xp = refl(A, U, 30), refl(X, U, 30)
    Yp, Dp = refl(Y, V, 150), refl(D, V, 150)
    bx = fig.add_axes([0.5, 0.0, 0.5, 1.0])
    for (a, b), col in [((240, 270), ORANGE_T), ((270, 300), BLUE_T)]:
        bx.add_patch(Polygon([W, W + p(a), W + p(b)], closed=True, fc=col, ec="none"))
        seg(bx, W + p(a), W + p(b), lw=LT)
    seg(bx, W, W + 1.62 * p(240)); seg(bx, W, W + 1.62 * p(300)); seg(bx, W, W + p(270), lw=LT)
    path(bx, arcpts(240, 300, 1.0, W), lw=LT, ls=DOTS)
    path(bx, [Ap, Xp, B, C, Yp, Dp])
    seg(bx, Xp, Yp, lw=LW, ls=DASH)
    for P_, s, dx, dy, col in [(W, "$W$", 0, 7, INK), (Ap, "$A'$", -9, 3, INK), (Xp, "$X'$", -3, -9, ORANGE),
                               (B, "$B$", 0, -8, INK), (C, "$C$", 0, -8, INK), (Yp, "$Y'$", 3, -9, BLUE),
                               (Dp, "$D'$", 9, 3, INK)]:
        dot(bx, P_, fc=col); lab(bx, P_, s, dx, dy)
    bx.add_patch(Arc(W, 0.34, 0.34, theta1=240, theta2=300, lw=LT)); lab(bx, W + 0.27 * p(270), deg(60), 0, -3, size=7)
    geo(bx, (-0.22, 1.82), (-0.10, 1.50))
    fig.text(0.5, 0.985, "(b)", ha="left", va="top")
    save(fig, "fig5_case1")


# ---------------------------------------------------------------- Figure 6
def fig6():
    e0, e1 = p(90), p(-60)
    b = 2 * np.cos(np.deg2rad(15)) - 1
    Q = e0 + b * e1
    R = lambda th, v: np.array([np.cos(np.deg2rad(th)) * v[0] - np.sin(np.deg2rad(th)) * v[1],
                                np.sin(np.deg2rad(th)) * v[0] + np.cos(np.deg2rad(th)) * v[1]])
    th = np.linspace(150, 210, 1201)
    names = ["A,X_V", "A,B,X_V", "A,B,C,X_V", r"A,\ldots,D,X_V", r"A,\ldots,E,X_V"]
    curves = {k_: [] for k_ in names}
    for t in th:
        x = np.sin(np.deg2rad(t)); a = -(2 + x) / 3; c = -(1 + x) / 3
        curves[names[0]].append(a * e0 + R(t, Q))
        curves[names[1]].append(a * e0 - b * e1 + R(t, Q))
        curves[names[2]].append(a * e0 - b * e1 + R(t, Q + c * e0))
        curves[names[3]].append(-Q + R(t, Q + c * e0))
        curves[names[4]].append(-Q + (1 + c) * R(t, e0))
    norms = {k_: np.linalg.norm(np.array(v), axis=1) for k_, v in curves.items()}
    assert np.allclose(norms[names[4]], norms[names[0]][::-1]) and np.allclose(norms[names[3]], norms[names[1]][::-1])
    ramp = ["#084c34", "#14926a", "#4fbf96"]          # one hue, dark to light, in the order of the prefixes
    styles = ["-", (0, (4, 2)), (0, (1, 1.2))]
    fig = plt.figure(figsize=(3.5, 2.2))
    bx = fig.add_axes([0.15, 0.17, 0.82, 0.80])
    bx.axhspan(49 / 50, 1.0, fc=GREY2, ec="none")
    bx.axhline(49 / 50, color=MUTED, lw=LT)
    bx.axhline(1.0, color=INK, lw=LT)
    for k_, mirror, col in [(names[0], names[4], ramp[0]), (names[1], names[3], ramp[1])]:
        bx.plot(th, norms[mirror], color=col, lw=0.6)          # mirror images in theta = 180
    for k_, col, st in zip(names[:3], ramp, styles):
        bx.plot(th, norms[k_], color=col, lw=1.5, ls=st, label="$\\{" + k_ + "\\}$")
    bx.text(209.5, 0.99, r"$49/50$", fontsize=7, va="center", ha="right")
    bx.set_xlim(150, 210); bx.set_xticks([150, 165, 180, 195, 210])
    bx.set_xticklabels([deg(150), deg(165), deg(180), deg(195), deg(210)])
    bx.set_xlabel(r"$\vartheta$", labelpad=1)
    bx.set_ylabel(r"$|S|$", labelpad=2)
    bx.set_ylim(0.70, 1.012); bx.set_yticks([0.7, 0.8, 0.9, 1.0])
    for s in ("top", "right"):
        bx.spines[s].set_visible(False)
    bx.legend(frameon=False, fontsize=8, loc="lower left", handlelength=2.6, ncol=1)
    save(fig, "fig6_case2")


# ---------------------------------------------------------------- Figure 7
def load_rectangles():
    base = os.path.join(HERE, "..", "verification")
    files = {2: ("Case2/case2_actual_mixed_prefix_data.json", "boxes"),
             3: ("Case3/case3_mixed_certificate_data.json", "mixed_boxes"),
             4: ("Case4/case4_mixed_certificate_data.json", "mixed_boxes")}
    out = {}
    for case, (name, key) in files.items():
        with open(os.path.join(base, name), encoding="utf-8") as handle:
            rows = json.load(handle)[key]
        out[case] = [(tuple(float(Fraction(x)) for x in r["theta"]), tuple(float(Fraction(x)) for x in r["phi"]),
                      float(Fraction(r["lambda"])), r["a"] == "-sqrt(3)*lambda") for r in rows]
    return out


def fig7():
    fig = plt.figure(figsize=(TW, 3.75))
    # (a) a chain of subcase R_U C_V in Case 2, drawn with theta = 180 and phi = 11
    ax = fig.add_axes([0.05, 0.40, 0.90, 0.60])
    U, V = O, np.array([1.5, 0.4])
    th = 180.0
    r0, r1 = p(th), p(th + 30)
    A, B, C, D = np.array([0.62, 0.0]), 0.66 * p(30), np.array([0.78, 0.4]), np.array([0.74, 0.0])
    E, F = V + 0.52 * r1, np.array([1.0, 0.4])
    Xm, Xp = V + 0.997 * p(th + 9), V + 0.997 * p(th + 20)
    phi, r = 11.0, 1.12
    Y = r * p(phi)
    chain = [A, Xp, Xm, B, C, D, E, Y, F]
    # checks: the chain lies in both wedges and in the unit sector at V; Y is its point farthest
    # from U; the two witnesses lie in the caps of that sector and maximize the two cap functionals
    for P_ in chain:
        ang = np.degrees(np.arctan2(P_[1], P_[0])); w = P_ - V
        angv = np.degrees(np.arctan2(w[1], w[0])) % 360
        assert -1e-9 <= ang <= 30 + 1e-9 and th - 1e-9 <= angv <= th + 30 + 1e-9 and np.linalg.norm(w) <= 1
    assert max(np.linalg.norm(P_) for P_ in chain) == np.linalg.norm(Y) > 1
    assert max((P_ - V) @ p(th + 7.5) for P_ in chain) == (Xm - V) @ p(th + 7.5) > RHO
    assert max((P_ - V) @ p(th + 22.5) for P_ in chain) == (Xp - V) @ p(th + 22.5) > RHO
    hull = [A, D, E, Y, F, C, B, Xm, Xp]
    ax.add_patch(Polygon(hull, closed=True, fc=GREY2, ec="none"))
    # unit sector at U (blue) and at V (orange, dashed rays)
    seg(ax, U, np.array([1.66, 0]), color=BLUE); seg(ax, U, 1.0 * p(30), color=BLUE)
    path(ax, arcpts(0, 30), lw=LW, color=BLUE)
    seg(ax, V, V + r0, color=ORANGE, ls=DASH); seg(ax, V, V + r1, color=ORANGE, ls=DASH)
    path(ax, arcpts(th, th + 30, 1.0, V), lw=LT, color=ORANGE)
    # the two caps of the unit sector at V, with their chords
    for t0 in (th, th + 15):
        ax.add_patch(Polygon(arcpts(t0, t0 + 15, 1.0, V), closed=True, fc=GREEN, ec=GREEN, lw=0.3))
        seg(ax, V + p(t0), V + p(t0 + 15), color=GREEN, lw=LW)
    seg(ax, U, Y, lw=LT, ls=DOTS, color=BLUE)
    ax.add_patch(Arc(U, 0.44, 0.44, theta1=0, theta2=phi, lw=LT, color=BLUE))
    lab(ax, 0.275 * p(phi / 2), r"$\phi$", size=8)
    lab(ax, 0.47 * p(phi), r"$r$", 0, 5, size=8)
    path(ax, chain)
    box = dict(fc="white", ec="none", pad=0.4)
    marks = [(A, "$A$", 4, -8, INK, None), (B, "$B$", 8, -5, INK, None), (C, "$C$", 7, -7, INK, None),
             (D, "$D$", 3, -8, INK, None), (E, "$E$", 7, -5, INK, None), (F, "$F$", 0, 7, INK, None),
             (Xm, "$X_V^-$", -13, 4, GREEN, box), (Xp, "$X_V^+$", -14, -3, GREEN, box),
             (Y, "$Y$", 8, 1, BLUE, None), (U, "$U$", -6, -6, BLUE, None), (V, "$V$", 7, 3, ORANGE, None)]
    for P_, s, dx, dy, col, bb in marks:
        dot(ax, P_, s=3.2, fc=col)
        lab(ax, P_, s, dx, dy, **({} if bb is None else {"bbox": bb}))
    lab(ax, np.array([1.66, 0]), "$U_0$", -2, -7, size=7); lab(ax, 0.93 * p(30), "$U_1$", -8, 3, size=7)
    lab(ax, V + 0.26 * r0, "$V_0$", 0, 6, size=7); lab(ax, V + 0.22 * r1, "$V_1$", 6, -7, size=7)
    lab(ax, 0.36 * p(22), r"$\Pi_U$", size=8); lab(ax, V + 0.36 * p(th + 13), r"$\Pi_V$", size=8)
    geo(ax, (-0.10, 1.72), (-0.16, 0.56))
    fig.text(0.005, 0.99, "(a)", ha="left", va="top")

    # (b) the rectangles of the three certificates, colored by the weight lambda
    cmap = LinearSegmentedColormap.from_list("weight", [(0.0, "#b8481c"), (0.25, ORANGE), (0.5, "#e9e8e4"),
                                                        (0.75, BLUE), (1.0, "#184f95")])
    norm = Normalize(0.30, 0.70)
    data = load_rectangles()
    for i, case in enumerate((2, 3, 4)):
        bx = fig.add_axes([0.10 + i * 0.275, 0.085, 0.225, 0.215])
        for (t0, t1), (f0, f1), lam, special in data[case]:
            assert norm.vmin <= lam <= norm.vmax
            bx.add_patch(Rectangle((t0, f0), t1 - t0, f1 - f0, fc=cmap(norm(lam)), ec="white", lw=0.8))
            if special:        # Lemma 5.5(i) settles one prefix here
                bx.add_patch(Rectangle((t0, f0), t1 - t0, f1 - f0, fc="none", ec=INK, lw=0, hatch="//////"))
        if case != 2:          # the prefix of Lemma 5.5(ii) has norm one on this line
            bx.plot([165, 195], [0, 30], color=INK, lw=LW, ls=DASH)
        bx.set_xlim(150, 210); bx.set_ylim(0, 30)
        bx.set_xticks([150, 180, 210]); bx.set_xticklabels([deg(150), deg(180), deg(210)], fontsize=7)
        bx.set_yticks([0, 15, 30])
        bx.set_yticklabels([deg(0), deg(15), deg(30)] if i == 0 else [], fontsize=7)
        bx.set_xlabel(r"$\vartheta$", labelpad=0)
        if i == 0:
            bx.set_ylabel(r"$\phi$", labelpad=1)
        bx.set_title("Case %d" % case, fontsize=9, pad=3)
        bx.tick_params(length=2)
    cax = fig.add_axes([0.935, 0.085, 0.014, 0.215])
    cb = fig.colorbar(matplotlib.cm.ScalarMappable(norm=norm, cmap=cmap), cax=cax, ticks=[0.3, 0.4, 0.5, 0.6, 0.7])
    cb.ax.tick_params(labelsize=7, length=2, width=0.5)
    cb.outline.set_linewidth(0.5)
    cb.ax.set_title(r"$\lambda$", fontsize=9, pad=3)
    fig.text(0.005, 0.375, "(b)", ha="left", va="top")
    save(fig, "fig7_mixed")


# ---------------------------------------------------------------- Figure 8
def fig8():
    s111 = np.sqrt(111.0)
    Q0 = np.array([3 / (4 * s111), 0]); Q1 = np.array([10 / s111, 0])
    Q2 = np.array([5 / (4 * s111), 5 * np.sqrt(3) / (12 * s111)]); Q3 = np.array([21 / (2 * s111), 5 * np.sqrt(3) / (12 * s111)])
    P = np.array([0.75, np.sqrt(3) / 4])
    fig = plt.figure(figsize=(4.4, 2.5))
    ax = fig.add_axes([0, 0, 1, 1])
    H = np.vstack([O, arcpts(0, 15), p(30)])
    ax.add_patch(Polygon(H, closed=True, fc=GREEN_T, ec=INK, lw=LT))                 # H_15, of which
    ax.add_patch(Polygon([O, p(0), Q3, P], closed=True, fc=GREY, ec=INK, lw=LT))     # K_0 is kept
    d_ = 0.7
    St = [np.array([1 - d_, 0]), 2 * (1 - d_) * P, 2 * (1 - d_) * P + (2 * d_ - 1) * p(0), p(0)]
    path(ax, St, lw=LW, ls=DASH)
    path(ax, [Q0, Q2, Q1, Q3], lw=LC)
    for P_, s, dx, dy in [(O, "$O$", -7, -5), (p(0), "$p_0$", 7, -5), (p(15), "$p_{15}$", 9, 0), (p(30), "$p_{30}$", 3, 6),
                          (P, "$P_*$", -7, 5), (Q0, "$Q_0$", 0, -8), (Q1, "$Q_1$", -3, -8), (Q2, "$Q_2$", -3, 7),
                          (Q3, "$Q_3$", 9, 2)]:
        dot(ax, P_); lab(ax, P_, s, dx, dy)
    lab(ax, np.array([0.55, 0.10]), "$K_0$")
    geo(ax, (-0.08, 1.10), (-0.09, 0.57))
    save(fig, "fig8_example")


if __name__ == "__main__":
    for f in (fig1, fig2, fig3, fig4, fig5, fig6, fig7, fig8):
        f()
    print("done")


==> anc/validation/current_execution.json <==
{
  "status": "PASS",
  "recorded_at_utc": "2026-11-11T14:33:13.384903+00:00",
  "python": "3.13.18",
  "platform": "Linux-6.18.44-fc-v378-x86_64-with-glibc2.39",
  "runtime_file_count": 9,
  "geometric_positive_controls": 3,
  "geometric_rejection_controls": 23,
  "mixed_rejection_controls": 12,
  "mixed_rectangles": {
    "Case2": 33,
    "Case3": 20,
    "Case4": 21
  },
  "runs": [
    {
      "script": "verification/verify_proof_essential.py",
      "log": "validation/proof_essential.log",
      "exit_code": 0,
      "elapsed_seconds": 24.071
    },
    {
      "script": "verification/test_geometric_certificates.py",
      "log": "validation/geometric_controls.log",
      "exit_code": 0,
      "elapsed_seconds": 1.633
    },
    {
      "script": "verification/test_mixed_certificates.py",
      "log": "validation/mixed_controls.log",
      "exit_code": 0,
      "elapsed_seconds": 6.404
    }
  ],
  "scope": "Execution and intended control behavior of the supplied exact programs; geometric reductions and proof interpretation remain mathematical dependencies."
}


==> anc/validation/geometric_controls.log <==
PASS positive: sine, optimized=False
PASS positive: sine, optimized=True
PASS rejection: bad sine coefficient, optimized=False: coefficient reversal identity
PASS rejection: bad sine coefficient, optimized=True: coefficient reversal identity
PASS rejection: bad support coefficient, optimized=False: U coefficient balance
PASS rejection: bad support coefficient, optimized=True: U coefficient balance
PASS rejection: invalid root isolation, optimized=False: sqrt(3) isolation
PASS rejection: invalid root isolation, optimized=True: sqrt(3) isolation
PASS rejection: insufficient constant precision, optimized=False: central norm square < 19/20
PASS rejection: insufficient constant precision, optimized=True: central norm square < 19/20
PASS rejection: missing localized words, optimized=False: four words and nine prefix sets
PASS rejection: missing localized words, optimized=True: four words and nine prefix sets
PASS rejection: target above one, optimized=False: positive norm bound strictly below one
PASS rejection: target above one, optimized=True: positive norm bound strictly below one
PASS rejection: negative global target, optimized=False: positive norm bound strictly below one
PASS rejection: negative global target, optimized=True: positive norm bound strictly below one
PASS rejection: unsupported stronger target, optimized=False: constant and central prefixes below M
PASS rejection: unsupported stronger target, optimized=True: constant and central prefixes below M
PASS rejection: negative quadratic curvature bound, optimized=False: valid completion parameters
PASS rejection: negative quadratic curvature bound, optimized=True: valid completion parameters
PASS rejection: missing quadratic bound row, optimized=False: complete two-quadratic inventory
PASS rejection: missing quadratic bound row, optimized=True: complete two-quadratic inventory
PASS positive: circle, optimized=False
PASS rejection: circle refuses optimized execution
PASS rejection: missing circle case: complete sixteen-comparison inventory
PASS rejection: invalid circle target: positive circle bound below one
PASS: 3 positive controls and 23 rejection controls; distributed sources unchanged.


==> anc/validation/independent_recheck.log <==
Independent re-check with mpmath intervals and floating-point sampling
UTC: 2026-11-11T14:33:15.110452+00:00
Python: 3.13.18 | NumPy 2.5.3 | mpmath 1.3.0
Platform: Linux-6.18.44-fc-v378-x86_64-with-glibc2.39
PART A: rigorous re-check with mpmath intervals (prec 120 bits)
  Case 2: 33 rectangles cover the domain exactly (grid 8x6, overlap area 0); interval 427, Lemma 5.5 2, nodes 3529, depth 13
  Case 3: 20 rectangles cover the domain exactly (grid 5x4, overlap area 0); interval 237, Lemma 5.5 23, nodes 1681, depth 9
  Case 4: 21 rectangles cover the domain exactly (grid 5x5, overlap area 0); interval 250, Lemma 5.5 23, nodes 2568, depth 10
  total: interval 914, Lemma 5.5 48, pairs 962
PART B: floating-point checks
  (19): kappa p_22.5 = e0 + b e1, kappa p_7.5 = b e0 + e1  ok;  b = 0.931852, kappa = 0.504314
  Case 2: sampled max prefix norm 1.000000000 at ('B001', ['A', 'B', 'Xm', 'Xp'], 165.0, 0.0)
           max over interval-checked prefixes 0.999229739 at ('B019', ['A', 'B', 'C', 'Xm', 'Xp'], 180.0, 7.5); |sum of coefficients| <= 5.0e-16
  Case 3: sampled max prefix norm 1.000000000 at ('T1P1', ['A', 'B', 'Xm', 'Xp'], 165.0, 0.0)
           max over interval-checked prefixes 0.996207531 at ('T2P2', ['A', 'Xm', 'Xp'], 172.5, 7.5); |sum of coefficients| <= 5.4e-16
  Case 4: sampled max prefix norm 1.000000000 at ('T3P3', ['A', 'B', 'C', 'Xm', 'Xp'], 176.812, 11.812)
           max over interval-checked prefixes 0.999865945 at ('T2P2', ['A', 'B', 'Xm', 'Xp'], 168.375, 3.75); |sum of coefficients| <= 4.8e-16
  Case 2: Phi = 1 + lam(r-1) + (1-lam) kappa (s- + s+) on 2000 random chains, error 2.2e-15
  Case 3: Phi = 1 + lam(r-1) + (1-lam) kappa (s- + s+) on 2000 random chains, error 2.4e-15
  Case 4: Phi = 1 + lam(r-1) + (1-lam) kappa (s- + s+) on 2000 random chains, error 2.7e-15
  incidences used: Case 2 U0:A,D U1:B V0:C,F V1:E; Case 3 U0:A,C U1:B V0:E V1:D,F; Case 4 U0:A,C U1:B V0:D,F V1:E (Table 2)
  Lemma 5.5: both prefix formulas hold; max |w| on [0,30] = 1.000000 <= 1
  Prop 5.2 (Case 2, both sectors): max norm of each of the 9 prefixes over [150,210]:
      A          0.83333 at 150.00
      XV         0.50431 at 150.04
      AXV        0.97872 at 184.30
      ABXV       0.97033 at 157.18
      ABCXV      0.97321 at 180.00
      ABCDXV     0.97033 at 202.82
      ABCDEXV    0.97872 at 175.70
      ABCDEFXV   0.50431 at 204.82
      ABCDEXUXV  0.83333 at 210.00
      Phi = 1 + kappa (s_U + s_V) on 2000 random chains, error 1.6e-15
      q1 = 0.465926, q2 = 0.192993, 4k = 0.947129 (< 19/20), |Q|^2 = 0.254333 (< 13/50)
      A1,B1,C1 = -0.29600, -0.04813, 0.95610  (table: -A1>=0.29, |B1|<=0.05, C1<=0.957)
      A2,B2,C2 = -0.35734, 0.34572, 0.87112  (table: -A2>=0.35, |B2|<=0.35, C2<=0.872)
  Table 5 (Cases 3 and 4, both sectors): largest norms and where
      Case 3 [150,180]: 0.873159 (180.00)  0.995983 (153.88)  0.985323 (158.11)  0.904157 (180.00) | critical 1.000000 (180.0) | constant <= 0.6875
      Case 3 [180,210]: 0.951017 (210.00)  0.981302 (180.00)  0.995581 (180.00)  0.886790 (210.00) | critical 1.000000 (180.0) | constant <= 0.5043
      Case 4 [150,180]: 0.956856 (180.00)  0.973715 (165.52)  0.995581 (180.00)  0.886790 (150.00) | critical 1.000000 (180.0) | constant <= 0.7500
      Case 4 [180,210]: 0.951017 (210.00)  0.981302 (180.00)  0.973715 (194.48)  0.956856 (180.00) | critical 1.000000 (180.0) | constant <= 0.7500
  Lemma 3.3: coefficients sum to zero and |c_A + c_X| = 1 for Theta = 60, 90, 120
  area(H15) = 0.2603092165; sector - H15 = 0.001490; triangle - H15 = 0.000647; d/dt = 2.9735e-04; 1 - rho = 0.008555; 1 + 2 sin 1 = 1.034905
INDEPENDENT RE-CHECK: PASS


==> anc/validation/mixed_controls.log <==
PASS: Case 2 rejects missing_box (coverage gap)
PASS: Case 2 rejects coverage_gap (coverage gap)
PASS: Case 2 rejects negative_weight (assert F(0) < lam < F(1))
PASS: Case 2 rejects wrong_coefficient (uncertified prefix)
PASS: Case 3 rejects missing_box (unexpected mixed-box count)
PASS: Case 3 rejects coverage_gap (coverage gap)
PASS: Case 3 rejects negative_weight (lambda)
PASS: Case 3 rejects wrong_coefficient ('MIX')
PASS: Case 4 rejects missing_box (unexpected mixed-box count)
PASS: Case 4 rejects coverage_gap (coverage gap)
PASS: Case 4 rejects negative_weight (lambda)
PASS: Case 4 rejects wrong_coefficient ('MIX')
PASS: all twelve mixed-state rejection controls; distributed inputs unchanged


==> anc/validation/proof_essential.log <==
H15 proof checks: global Case 2 formula and exact mixed-state checks
UTC: 2026-11-11T14:32:41.301923+00:00
Python: 3.13.18 (main, Oct 26 2026, 14:08:19) [Clang 23.1.3 ]
Platform: Linux-6.18.44-fc-v378-x86_64-with-glibc2.39

[Localized Cases 3/4 geometric cap-cap]
PASS: all 16 noncritical circular arcs have norm < 999/1000; four constant-prefix forms <= 3/4. Critical chord bound remains exactly 1.

[Case 2 cap-cap: one global coefficient rule and fixed algebraic bounds]
PASS: formal prefix, reversal, and quadratic identities; exact fixed-algebraic bounds.
PASS: one coefficient rule on [150,210]; all nine prefix norms < 49/50.
PASS: closed-model chain length >= 50/49 > 1; no angular subdivision.

[Case 2 actual mixed: 12 words and all radial directions]
schema = case2-actual-mixed-prefix-v1
actual mixed words = 12
unique proper prefixes = 13
coefficient boxes = 33
interval prefix checks = 427
analytic prefix checks = 2
adaptive interval nodes = 3529
maximum recursion depth = 13
worst accepted leaf squared norm <= 0.9999942290885372
PASS: all actual Case-2 mixed-state prefix norms are at most 1

[Case 3 actual mixed: 12 words and all radial directions]
schema                     = case3-mixed-prefix-certificates-v1
pi interval                = [3.14159265359,3.14159265359]
mixed orders               = 12
mixed unique prefixes      = 13
mixed coefficient boxes    = 20
mixed interval checks      = 237
mixed analytic checks      = 23
adaptive interval nodes    = 1681
maximum recursion depth    = 9
point trig cache entries   = 263
interval trig cache entries= 497
elapsed seconds            = 5.463
PASS: all Case-3 mixed-state prefix norms are at most 1

[Case 4 actual mixed: 12 words and all radial directions]
schema                     = case4-mixed-prefix-certificates-v1
pi interval                = [3.14159265359,3.14159265359]
mixed orders               = 12
mixed unique prefixes      = 13
mixed coefficient boxes    = 21
mixed interval checks      = 250
mixed analytic checks      = 23
adaptive interval nodes    = 2568
maximum recursion depth    = 10
point trig cache entries   = 360
interval trig cache entries= 694
elapsed seconds            = 7.422
PASS: all Case-4 mixed-state prefix norms are at most 1

H15 PROOF CHECKS: PASS
Elapsed seconds: 24.038
The canonical-wedge, actual-witness, symmetry, radial-radial, and analytic equality reductions remain mathematical dependencies in the manuscript.


==> anc/validation/section6.log <==
Section 6.2 checks: the arc Z in small trims and in the pentagon
UTC: 2026-11-11T14:33:13.410538+00:00
Python: 3.13.18 (main, Oct 26 2026, 14:08:19) [Clang 23.1.3 ]
Platform: Linux-6.18.44-fc-v378-x86_64-with-glibc2.39
(1) Proposition 6.6: chi = 16.8, h = cos(13.2)  [H_t for t = 3.6]
  H_3.6  eps=+1  theta = 0                F in [1.4850167289, 1.4850167289]  > 0.9735789029
  H_3.6  eps=+1  theta = 30               F in [1.7848946553, 1.7848946553]  > 0.9735789029
  H_3.6  eps=+1  theta = 106.8            F in [1.4028925078, 1.4028925078]  > 0.9735789029
  H_3.6  eps=+1  theta = 180 - beta       F in [0.9995122011, 0.9995122011]  > 0.9735789029
  H_3.6  eps=+1  theta = 210 - beta       F in [0.9859261484, 0.9859261484]  > 0.9735789029
  H_3.6  eps=+1  theta = 106.8 - beta     F in [1.7635988993, 1.7635988993]  > 0.9735789029
  H_3.6  eps=-1  theta = 0                F in [1.7550857455, 1.7550857455]  > 0.9735789029
  H_3.6  eps=-1  theta = 30               F in [1.4629032492, 1.4629032492]  > 0.9735789029
  H_3.6  eps=-1  theta = 106.8            F in [1.4935228162, 1.4935228162]  > 0.9735789029
  H_3.6  eps=-1  theta = beta             F in [0.9738783845, 0.9738783845]  > 0.9735789029
  H_3.6  eps=-1  theta = 30 + beta        F in [1.0164882202, 1.0164882202]  > 0.9735789029
  H_3.6  eps=-1  theta = 106.8 + beta     F in [1.7549966511, 1.7549966511]  > 0.9735789029
  smallest margin 2.995e-04 at theta = beta
(2) Proposition 6.6: the copy of Example 6.4 lies in H_t for t = 3.7
  <Q_3, p_16.85> in [0.9736838653, 0.9736838653]  <  cos(13.15), which is at least 0.9737778059
(3) Remark 6.8: the pentagon conv{O, p_0, p_10, p_20, p_30}
  K10  eps=+1  theta = 0                F in [1.4746876584, 1.4746876584]  > 0.9961946981
  K10  eps=+1  theta = 30               F in [1.7708640149, 1.7708640149]  > 0.9961946981
  K10  eps=+1  theta = 105              F in [1.4493587371, 1.4493587371]  > 0.9961946981
  K10  eps=+1  theta = 180 - beta       F in [1.0084978435, 1.0084978435]  > 0.9961946981
  K10  eps=+1  theta = 105 - beta       F in [1.7611238980, 1.7611238980]  > 0.9961946981
  K10  eps=+1  theta = 140              F in [1.0292391800, 1.0292391800]  > 0.9961946981
  K10  eps=+1  theta = 210 - beta       F in [0.9987936028, 0.9987936028]  > 0.9961946981
  K10  eps=+1  theta = 140              F in [1.0073222268, 1.0073222268]  > 0.9961946981
  K10  eps=+1  theta = 180              F in [1.5134088417, 1.5134088417]  > 0.9961946981
  smallest margins 1.230e-02 (chi = 15) and 2.599e-03 (chi = 25)
SECTION 6 CHECKS: PASS


==> anc/validation/section6_controls.log <==
PASS: distributed Section 6 checks
PASS: the arc Z does not fit in the triangle conv{O, p_0, p_30}
PASS rejection: t = 3.7, reflected copies: fails at theta = beta
PASS rejection: pentagon with the chord chi = 15 only: fails at theta = 210 - beta
PASS: 2 positive controls and 2 rejection controls


==> anc/validation/section6_execution.json <==
{
  "status": "PASS",
  "recorded_at_utc": "2026-11-11T14:33:15.007117+00:00",
  "python": "3.13.18",
  "platform": "Linux-6.18.44-fc-v378-x86_64-with-glibc2.39",
  "inequalities_checked": {
    "Proposition 6.6, Table 4": 12,
    "Proposition 6.6, point Q_3": 1,
    "Remark 6.8": 9
  },
  "section6_positive_controls": 2,
  "section6_rejection_controls": 2,
  "runs": [
    {
      "script": "verification/Section6/verify_zarc_test.py",
      "log": "validation/section6.log",
      "exit_code": 0,
      "elapsed_seconds": 0.717
    },
    {
      "script": "verification/test_section6.py",
      "log": "validation/section6_controls.log",
      "exit_code": 0,
      "elapsed_seconds": 0.905
    }
  ],
  "scope": "Execution of the Section 6.2 checker and its controls. Lemma 6.5 and the reductions in Proposition 6.6 and Remark 6.8 are proved in the paper."
}


==> anc/verification/Case2/case2_actual_mixed_prefix_data.json <==
{
  "schema": "case2-actual-mixed-prefix-v1",
  "theta_domain": [
    "150",
    "210"
  ],
  "phi_domain": [
    "0",
    "30"
  ],
  "boxes": [
    {
      "name": "B001",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "475561373/1000000000",
      "a": "-sqrt(3)*lambda",
      "c": "-401993869/1000000000"
    },
    {
      "name": "B002",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "15/2",
        "15"
      ],
      "lambda": "127148109/250000000",
      "a": "-108245257/125000000",
      "c": "-230585943/500000000"
    },
    {
      "name": "B003",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "106927367/200000000",
      "a": "-432493727/500000000",
      "c": "-441229463/1000000000"
    },
    {
      "name": "B004",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "45/2",
        "30"
      ],
      "lambda": "549753679/1000000000",
      "a": "-846429363/1000000000",
      "c": "-214991519/500000000"
    },
    {
      "name": "B005",
      "theta": [
        "165",
        "345/2"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "211571951/500000000",
      "a": "-sqrt(3)*lambda",
      "c": "-366685563/1000000000"
    },
    {
      "name": "B006",
      "theta": [
        "345/2",
        "705/4"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "87588749/200000000",
      "a": "-359815381/500000000",
      "c": "-29768853/100000000"
    },
    {
      "name": "B007",
      "theta": [
        "705/4",
        "180"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "6773897/15625000",
      "a": "-344578473/500000000",
      "c": "-274972579/1000000000"
    },
    {
      "name": "B008",
      "theta": [
        "165",
        "345/2"
      ],
      "phi": [
        "15/2",
        "15"
      ],
      "lambda": "112042233/250000000",
      "a": "-76049787/100000000",
      "c": "-385573857/1000000000"
    },
    {
      "name": "B009",
      "theta": [
        "345/2",
        "705/4"
      ],
      "phi": [
        "15/2",
        "15"
      ],
      "lambda": "5923541/15625000",
      "a": "-667283643/1000000000",
      "c": "-411943383/1000000000"
    },
    {
      "name": "B010",
      "theta": [
        "705/4",
        "180"
      ],
      "phi": [
        "15/2",
        "45/4"
      ],
      "lambda": "44124799/100000000",
      "a": "-173992561/250000000",
      "c": "-58036373/200000000"
    },
    {
      "name": "B011",
      "theta": [
        "705/4",
        "180"
      ],
      "phi": [
        "45/4",
        "15"
      ],
      "lambda": "90533487/200000000",
      "a": "-352456043/500000000",
      "c": "-301508331/1000000000"
    },
    {
      "name": "B012",
      "theta": [
        "165",
        "345/2"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "426559577/1000000000",
      "a": "-730406567/1000000000",
      "c": "-441653551/1000000000"
    },
    {
      "name": "B013",
      "theta": [
        "345/2",
        "705/4"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "389974773/1000000000",
      "a": "-134585203/200000000",
      "c": "-440154411/1000000000"
    },
    {
      "name": "B014",
      "theta": [
        "705/4",
        "180"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "115113523/250000000",
      "a": "-142508219/200000000",
      "c": "-168211637/500000000"
    },
    {
      "name": "B015",
      "theta": [
        "165",
        "180"
      ],
      "phi": [
        "45/2",
        "30"
      ],
      "lambda": "101653021/200000000",
      "a": "-46792729/62500000",
      "c": "-189991779/500000000"
    },
    {
      "name": "B016",
      "theta": [
        "180",
        "735/4"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "462665423/1000000000",
      "a": "-687160417/1000000000",
      "c": "-8432607/40000000"
    },
    {
      "name": "B017",
      "theta": [
        "735/4",
        "375/2"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "581913521/1000000000",
      "a": "-754969827/1000000000",
      "c": "-40020883/1000000000"
    },
    {
      "name": "B018",
      "theta": [
        "375/2",
        "195"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "267999233/500000000",
      "a": "-667847003/1000000000",
      "c": "-69396807/1000000000"
    },
    {
      "name": "B019",
      "theta": [
        "180",
        "735/4"
      ],
      "phi": [
        "15/2",
        "45/4"
      ],
      "lambda": "235107333/500000000",
      "a": "-173468703/250000000",
      "c": "-14297649/62500000"
    },
    {
      "name": "B020",
      "theta": [
        "180",
        "735/4"
      ],
      "phi": [
        "45/4",
        "15"
      ],
      "lambda": "60120463/125000000",
      "a": "-351146213/500000000",
      "c": "-243372437/1000000000"
    },
    {
      "name": "B021",
      "theta": [
        "735/4",
        "375/2"
      ],
      "phi": [
        "15/2",
        "45/4"
      ],
      "lambda": "574259657/1000000000",
      "a": "-375208859/500000000",
      "c": "-16420511/200000000"
    },
    {
      "name": "B022",
      "theta": [
        "735/4",
        "375/2"
      ],
      "phi": [
        "45/4",
        "15"
      ],
      "lambda": "572143241/1000000000",
      "a": "-749027649/1000000000",
      "c": "-116897733/1000000000"
    },
    {
      "name": "B023",
      "theta": [
        "375/2",
        "195"
      ],
      "phi": [
        "15/2",
        "15"
      ],
      "lambda": "622280061/1000000000",
      "a": "-748222931/1000000000",
      "c": "-8357739/250000000"
    },
    {
      "name": "B024",
      "theta": [
        "180",
        "735/4"
      ],
      "phi": [
        "15",
        "75/4"
      ],
      "lambda": "50000323/100000000",
      "a": "-715378579/1000000000",
      "c": "-62636597/250000000"
    },
    {
      "name": "B025",
      "theta": [
        "180",
        "735/4"
      ],
      "phi": [
        "75/4",
        "45/2"
      ],
      "lambda": "263796043/500000000",
      "a": "-91575797/125000000",
      "c": "-125756687/500000000"
    },
    {
      "name": "B026",
      "theta": [
        "735/4",
        "375/2"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "56293959/100000000",
      "a": "-46591119/62500000",
      "c": "-181523961/1000000000"
    },
    {
      "name": "B027",
      "theta": [
        "375/2",
        "195"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "38796311/62500000",
      "a": "-748327449/1000000000",
      "c": "-100783047/1000000000"
    },
    {
      "name": "B028",
      "theta": [
        "180",
        "375/2"
      ],
      "phi": [
        "45/2",
        "30"
      ],
      "lambda": "141392369/250000000",
      "a": "-185258797/250000000",
      "c": "-51856031/200000000"
    },
    {
      "name": "B029",
      "theta": [
        "375/2",
        "195"
      ],
      "phi": [
        "45/2",
        "30"
      ],
      "lambda": "647168553/1000000000",
      "a": "-380102901/500000000",
      "c": "-146248631/1000000000"
    },
    {
      "name": "B030",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "0",
        "15/2"
      ],
      "lambda": "236971221/500000000",
      "a": "-452245867/1000000000",
      "c": "-1927449/20000000"
    },
    {
      "name": "B031",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "15/2",
        "15"
      ],
      "lambda": "119189147/250000000",
      "a": "-529908917/1000000000",
      "c": "-4749091/31250000"
    },
    {
      "name": "B032",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "15",
        "45/2"
      ],
      "lambda": "539352789/1000000000",
      "a": "-569205909/1000000000",
      "c": "-16723809/125000000"
    },
    {
      "name": "B033",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "45/2",
        "30"
      ],
      "lambda": "123853831/200000000",
      "a": "-295035693/500000000",
      "c": "-110579527/1000000000"
    }
  ]
}


==> anc/verification/Case2/verify_case2_actual_mixed_prefix.py <==
#!/usr/bin/env python3
"""Exact-rational verifier for actual Case 2 mixed-state prefix certificates.

Reconstructs the 12 actual mixed-state words, checks exact coverage of
[150,210] degrees x [0,30] degrees by stored coefficient rectangles, and
verifies their proper-prefix norms with outward rational intervals.
The special boundary prefix uses the analytic identity stated in the proof.
No optimizer or third-party package is used by this verifier.
"""
from __future__ import annotations
from fractions import Fraction as F
import itertools, math, sys, time

if sys.flags.optimize:
    raise SystemExit("ERROR: Python optimization disables required proof checks; run without -O/-OO or PYTHONOPTIMIZE.")

class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=lo if isinstance(lo,F) else F(lo)
        self.hi=self.lo if hi is None else (hi if isinstance(hi,F) else F(hi))
        if self.lo>self.hi: raise ValueError((self.lo,self.hi))
    def __add__(self,o):o=asI(o);return I(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,o):return self+(-asI(o))
    def __rsub__(self,o):return asI(o)-self
    def __mul__(self,o):
        o=asI(o);v=(self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi);return I(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,o):
        o=asI(o)
        if o.lo<=0<=o.hi:raise ZeroDivisionError
        return self*I(1/o.hi,1/o.lo)
    def __repr__(self):return f'[{float(self.lo):.12g},{float(self.hi):.12g}]'
def asI(x):return x if isinstance(x,I) else I(x)
def Q(x):return F(str(x))
def floor_fraction(x):return x.numerator//x.denominator
def ceil_fraction(x):return -((-x.numerator)//x.denominator)
def outward_decimal(x,d=28):
    s=10**d;return I(F(floor_fraction(x.lo*s),s),F(ceil_fraction(x.hi*s),s))
def atan_iv(q,n):
    x=F(1,q);tot=F(0);power=x
    for k in range(n):
        term=power/(2*k+1);tot += term if k%2==0 else -term;power*=x*x
    nxt=power/(2*n+1)
    return I(tot-nxt,tot) if n%2==1 else I(tot,tot+nxt)
def pi_iv():return outward_decimal(16*atan_iv(5,32)-4*atan_iv(239,10),55)
PI=pi_iv()
def sin_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=x
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k)*(2*k+1))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
def cos_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=F(1)
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k-1)*(2*k))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
PC={}
def sin_cos_deg(a):
    a%=360
    if a in PC:return PC[a]
    q=floor_fraction(a/90);r=a-90*q;swap=r>45;base=90-r if swap else r
    x=I(base*PI.lo/180,base*PI.hi/180)
    sb=I(sin_point(x.lo).lo,sin_point(x.hi).hi);cb=I(cos_point(x.hi).lo,cos_point(x.lo).hi)
    sb=outward_decimal(sb);cb=outward_decimal(cb);s,c=(cb,sb) if swap else (sb,cb)
    if q==0:z=(s,c)
    elif q==1:z=(c,-s)
    elif q==2:z=(-s,-c)
    elif q==3:z=(-c,s)
    else:raise AssertionError
    PC[a]=z;return z

def has_lattice(lo,hi,start,period=360):
    # exists start+k period in [lo,hi]
    k=ceil_fraction((lo-start)/period)
    return start+period*k<=hi
IC={}
def trig_interval(lo,hi):
    key=(lo,hi)
    if key in IC:return IC[key]
    if hi-lo>=360:return I(-1,1),I(-1,1)
    slo,clo=sin_cos_deg(lo);shi,chi=sin_cos_deg(hi)
    s=I(min(slo.lo,shi.lo),max(slo.hi,shi.hi));c=I(min(clo.lo,chi.lo),max(clo.hi,chi.hi))
    if has_lattice(lo,hi,F(90)):s=I(s.lo,1)
    if has_lattice(lo,hi,F(270)):s=I(-1,s.hi)
    if has_lattice(lo,hi,F(0)):c=I(c.lo,1)
    if has_lattice(lo,hi,F(180)):c=I(-1,c.hi)
    z=(outward_decimal(s),outward_decimal(c));IC[key]=z;return z

def ppoint(a):s,c=sin_cos_deg(a);return [c,s]
def pinterval(lo,hi):s,c=trig_interval(lo,hi);return [c,s]
def vadd(a,b):return [a[0]+b[0],a[1]+b[1]]
def vscale(s,v):return [s*v[0],s*v[1]]
def sq_upper(x):
    if x.lo<=0<=x.hi:return max(x.lo*x.lo,x.hi*x.hi)
    return max(x.lo*x.lo,x.hi*x.hi)
def norm2up(v):return sq_upper(v[0])+sq_upper(v[1])
ZERO=[I(0),I(0)]
P90=ppoint(F(90));PM60=ppoint(F(-60));SQRT3=2*sin_cos_deg(F(60))[0]
RHO=sin_cos_deg(F(15,2))[1]

SUP = tuple("ABCDEF")
WORDS = []
for pre in itertools.permutations(("A", "XVm", "XVp")):
    for tail in [("E", "XR", "F"), ("E", "F", "XR")]:
        WORDS.append(tuple(list(pre) + ["B", "C", "D"] + list(tail)))
PREFIXES = {frozenset(w[:k]) for w in WORDS for k in range(1, len(w))}
EXCEPTION = frozenset(("A", "B", "XVm", "XVp"))


def coeff_mix(labels, theta, phi, lam, a_spec, c):
    lam = I(lam)
    a = -SQRT3*lam if a_spec == "special" else I(a_spec)
    c = I(c)
    sp, cp = trig_interval(phi[0], phi[1])
    alpha = -lam*(sp + SQRT3*cp)
    beta = -2*lam*cp
    mu = (I(1)-lam)/(2*RHO)
    gamma = -2*(I(1)-lam)*sin_cos_deg(F(15))[1]
    out = [I(0), I(0)]
    vectors = {
        "A": vscale(a, P90),
        "B": vscale(beta, PM60),
        "D": vscale(alpha-a, P90),
        "XR": vscale(lam, pinterval(*phi)),
        "C": vscale(c, pinterval(theta[0]+90, theta[1]+90)),
        "E": vscale(gamma, pinterval(theta[0]-60, theta[1]-60)),
        "F": vscale(gamma-c, pinterval(theta[0]+90, theta[1]+90)),
        "XVm": vscale(mu, pinterval(theta[0]+F(15,2), theta[1]+F(15,2))),
        "XVp": vscale(mu, pinterval(theta[0]+F(45,2), theta[1]+F(45,2))),
    }
    for label in labels:
        out = vadd(out, vectors[label])
    return out


stats = {"nodes": 0, "depth": 0, "worst_leaf_squared": F(0)}

def certify(labels, theta, phi, lam, a, c, depth=0):
    stats["nodes"] += 1
    stats["depth"] = max(stats["depth"], depth)
    value = norm2up(coeff_mix(labels, theta, phi, lam, a, c))
    if value <= 1:
        stats["worst_leaf_squared"] = max(stats["worst_leaf_squared"], value)
        return
    if depth >= 28:
        raise AssertionError(("uncertified prefix", sorted(labels), theta, phi, float(value)))
    if theta[1]-theta[0] >= phi[1]-phi[0]:
        mid = sum(theta)/2
        certify(labels, (theta[0], mid), phi, lam, a, c, depth+1)
        certify(labels, (mid, theta[1]), phi, lam, a, c, depth+1)
    else:
        mid = sum(phi)/2
        certify(labels, theta, (phi[0], mid), lam, a, c, depth+1)
        certify(labels, theta, (mid, phi[1]), lam, a, c, depth+1)


def parse_data(path):
    import json
    data = json.loads(open(path, encoding="utf-8").read())
    assert data["schema"] == "case2-actual-mixed-prefix-v1"
    assert list(map(Q, data["theta_domain"])) == [F(150), F(210)]
    assert list(map(Q, data["phi_domain"])) == [F(0), F(30)]
    rows, names = [], set()
    for row in data["boxes"]:
        name = row["name"]
        assert name not in names
        names.add(name)
        theta = tuple(map(Q, row["theta"]))
        phi = tuple(map(Q, row["phi"]))
        lam, c = Q(row["lambda"]), Q(row["c"])
        a = "special" if row["a"] == "-sqrt(3)*lambda" else Q(row["a"])
        assert F(150) <= theta[0] < theta[1] <= F(210)
        assert F(0) <= phi[0] < phi[1] <= F(30)
        assert F(0) < lam < F(1)
        rows.append((name, theta, phi, lam, a, c))
    tx = sorted({F(150), F(210)} | {x for _,t,_,_,_,_ in rows for x in t})
    px = sorted({F(0), F(30)} | {x for _,_,p,_,_,_ in rows for x in p})
    for t0,t1 in zip(tx,tx[1:]):
        for p0,p1 in zip(px,px[1:]):
            assert any(t[0] <= t0 and t1 <= t[1] and p[0] <= p0 and p1 <= p[1]
                       for _,t,p,_,_,_ in rows), ("coverage gap", t0,t1,p0,p1)
    return data, rows


def main(path):
    data, rows = parse_data(path)
    assert len(WORDS) == 12 and len(set(WORDS)) == 12 and len(PREFIXES) == 13
    checked = exceptions = 0
    for name, theta, phi, lam, a, c in rows:
        for labels in sorted(PREFIXES, key=lambda x: (len(x), sorted(x))):
            if a == "special" and labels == EXCEPTION:
                # Here S = W+(1-lambda)p_(theta+15), with
                # W=lambda(-cos(phi),sqrt(3)(cos(phi)-1)).
                # ||W||^2-lambda^2 =
                # 2 lambda^2 (2 cos(phi)-1)(cos(phi)-1) <= 0 on[0,60].
                # Thus ||S|| <= lambda+(1-lambda) = 1 exactly.
                assert F(0) <= phi[0] < phi[1] <= F(60)
                exceptions += 1
                continue
            certify(labels, theta, phi, lam, a, c)
            checked += 1
    print("schema =", data["schema"])
    print("actual mixed words =", len(WORDS))
    print("unique proper prefixes =", len(PREFIXES))
    print("coefficient boxes =", len(rows))
    print("interval prefix checks =", checked)
    print("analytic prefix checks =", exceptions)
    print("adaptive interval nodes =", stats["nodes"])
    print("maximum recursion depth =", stats["depth"])
    print("worst accepted leaf squared norm <=", float(stats["worst_leaf_squared"]))
    print("PASS: all actual Case-2 mixed-state prefix norms are at most 1")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("data", nargs="?", default="case2_actual_mixed_prefix_data.json")
    main(parser.parse_args().data)


==> anc/verification/Case3/case3_mixed_certificate_data.json <==
{
  "schema": "case3-mixed-prefix-certificates-v1",
  "description": "Exact-rational coefficient data for the H15 Case 3 mixed-state block-prefix proof.",
  "orientation_domain_degrees": [
    "150",
    "210"
  ],
  "mixed_state": "R_U C_V",
  "mixed_weight_rule": {
    "radial_weight": "lambda",
    "each_cap_weight": "(1-lambda)/(2*cos(7.5 degrees))"
  },
  "mixed_boxes": [
    {
      "name": "T1P1",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "0",
        "7.5"
      ],
      "lambda": "0.492899746",
      "a": "-sqrt(3)*lambda",
      "c": "-0.235821419"
    },
    {
      "name": "T1P2",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.508543818",
      "a": "-0.865961952",
      "c": "-0.236616202"
    },
    {
      "name": "T1P3",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.500000000",
      "a": "-0.836516313",
      "c": "-0.129409518"
    },
    {
      "name": "T1P4",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.473938470",
      "a": "-0.817440806",
      "c": "-0.096378483"
    },
    {
      "name": "T2P1",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "0",
        "7.5"
      ],
      "lambda": "0.423143902",
      "a": "-sqrt(3)*lambda",
      "c": "-0.366685563"
    },
    {
      "name": "T2P2",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.448169662",
      "a": "-0.760498444",
      "c": "-0.298232793"
    },
    {
      "name": "T2P3",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.518934336",
      "a": "-0.798759420",
      "c": "-0.157400870"
    },
    {
      "name": "T2P4",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.476625716",
      "a": "-0.751717354",
      "c": "-0.152008922"
    },
    {
      "name": "T3P1",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "0",
        "7.5"
      ],
      "lambda": "0.343636174",
      "a": "-sqrt(3)*lambda",
      "c": "-0.491802189"
    },
    {
      "name": "T3P2",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.442102921",
      "a": "-0.686373493",
      "c": "-0.367962276"
    },
    {
      "name": "T3P3",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.575151535",
      "a": "-0.779343143",
      "c": "-0.154380376"
    },
    {
      "name": "T3P4",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.539192811",
      "a": "-0.566297416",
      "c": "-0.133830339"
    },
    {
      "name": "T4P1",
      "theta": [
        "180",
        "195"
      ],
      "phi": [
        "0",
        "7.5"
      ],
      "lambda": "0.368707367",
      "a": "-0.475229337",
      "c": "-0.537162764"
    },
    {
      "name": "T4P2",
      "theta": [
        "180",
        "195"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.455611026",
      "a": "-0.585956831",
      "c": "-0.419070408"
    },
    {
      "name": "T4P3",
      "theta": [
        "180",
        "195"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.601001461",
      "a": "-0.720608346",
      "c": "-0.237582643"
    },
    {
      "name": "T4P4",
      "theta": [
        "180",
        "195"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.637637587",
      "a": "-0.712027618",
      "c": "-0.149368810"
    },
    {
      "name": "T5P1",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "0",
        "7.5"
      ],
      "lambda": "0.402122412",
      "a": "-0.394241751",
      "c": "-0.605595037"
    },
    {
      "name": "T5P2",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.474785157",
      "a": "-0.479563447",
      "c": "-0.508985192"
    },
    {
      "name": "T5P3",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.590313329",
      "a": "-0.606318308",
      "c": "-0.364758528"
    },
    {
      "name": "T5P4",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.685959476",
      "a": "-0.658448020",
      "c": "-0.258819037"
    }
  ]
}


==> anc/verification/Case3/verify_case3_mixed.py <==
#!/usr/bin/env python3
"""Independent exact-rational verifier for the H15 Case 3 mixed-state proof.

The script reconstructs the mixed-state branch grammar,
loads only finite-decimal coefficient data, and proves every required
proper-prefix norm bound with outward rational interval arithmetic.
It uses no optimizer and no non-standard Python package.
"""
from __future__ import annotations
from fractions import Fraction as F
import itertools, math, sys, time

class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=lo if isinstance(lo,F) else F(lo)
        self.hi=self.lo if hi is None else (hi if isinstance(hi,F) else F(hi))
        if self.lo>self.hi: raise ValueError((self.lo,self.hi))
    def __add__(self,o):o=asI(o);return I(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,o):return self+(-asI(o))
    def __rsub__(self,o):return asI(o)-self
    def __mul__(self,o):
        o=asI(o);v=(self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi);return I(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,o):
        o=asI(o)
        if o.lo<=0<=o.hi:raise ZeroDivisionError
        return self*I(1/o.hi,1/o.lo)
    def __repr__(self):return f'[{float(self.lo):.12g},{float(self.hi):.12g}]'
def asI(x):return x if isinstance(x,I) else I(x)
def Q(x):return F(str(x))
def floor_fraction(x):return x.numerator//x.denominator
def ceil_fraction(x):return -((-x.numerator)//x.denominator)
def outward_decimal(x,d=28):
    s=10**d;return I(F(floor_fraction(x.lo*s),s),F(ceil_fraction(x.hi*s),s))
def atan_iv(q,n):
    x=F(1,q);tot=F(0);power=x
    for k in range(n):
        term=power/(2*k+1);tot += term if k%2==0 else -term;power*=x*x
    nxt=power/(2*n+1)
    return I(tot-nxt,tot) if n%2==1 else I(tot,tot+nxt)
def pi_iv():return outward_decimal(16*atan_iv(5,32)-4*atan_iv(239,10),55)
PI=pi_iv()
def sin_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=x
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k)*(2*k+1))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
def cos_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=F(1)
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k-1)*(2*k))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
PC={}
def sin_cos_deg(a):
    a%=360
    if a in PC:return PC[a]
    q=floor_fraction(a/90);r=a-90*q;swap=r>45;base=90-r if swap else r
    x=I(base*PI.lo/180,base*PI.hi/180)
    sb=I(sin_point(x.lo).lo,sin_point(x.hi).hi);cb=I(cos_point(x.hi).lo,cos_point(x.lo).hi)
    sb=outward_decimal(sb);cb=outward_decimal(cb);s,c=(cb,sb) if swap else (sb,cb)
    if q==0:z=(s,c)
    elif q==1:z=(c,-s)
    elif q==2:z=(-s,-c)
    elif q==3:z=(-c,s)
    else:raise AssertionError
    PC[a]=z;return z

def has_lattice(lo,hi,start,period=360):
    # exists start+k period in [lo,hi]
    k=ceil_fraction((lo-start)/period)
    return start+period*k<=hi
IC={}
def trig_interval(lo,hi):
    key=(lo,hi)
    if key in IC:return IC[key]
    if hi-lo>=360:return I(-1,1),I(-1,1)
    slo,clo=sin_cos_deg(lo);shi,chi=sin_cos_deg(hi)
    s=I(min(slo.lo,shi.lo),max(slo.hi,shi.hi));c=I(min(clo.lo,chi.lo),max(clo.hi,chi.hi))
    if has_lattice(lo,hi,F(90)):s=I(s.lo,1)
    if has_lattice(lo,hi,F(270)):s=I(-1,s.hi)
    if has_lattice(lo,hi,F(0)):c=I(c.lo,1)
    if has_lattice(lo,hi,F(180)):c=I(-1,c.hi)
    z=(outward_decimal(s),outward_decimal(c));IC[key]=z;return z

def ppoint(a):s,c=sin_cos_deg(a);return [c,s]
def pinterval(lo,hi):s,c=trig_interval(lo,hi);return [c,s]
def vadd(a,b):return [a[0]+b[0],a[1]+b[1]]
def vscale(s,v):return [s*v[0],s*v[1]]
def sq_upper(x):
    if x.lo<=0<=x.hi:return max(x.lo*x.lo,x.hi*x.hi)
    return max(x.lo*x.lo,x.hi*x.hi)
def norm2up(v):return sq_upper(v[0])+sq_upper(v[1])
ZERO=[I(0),I(0)]
P90=ppoint(F(90));PM60=ppoint(F(-60));SQRT3=2*sin_cos_deg(F(60))[0]
RHO=sin_cos_deg(F(15,2))[1]

MIX_PREFIXES=set();MIX_WORDS=[]
for pre in itertools.permutations(('A','XVm','XVp')):
 for tail in [('E','XR','F'),('E','F','XR')]:
  w=tuple(list(pre)+['B','C','D']+list(tail));MIX_WORDS.append(w)
  s=[]
  for x in w[:-1]:s.append(x);MIX_PREFIXES.add(frozenset(s))

def parse_coefficient_data(path):
    import json
    with open(path, encoding="utf-8") as handle:
        payload = json.load(handle)
    if payload.get("schema") != "case3-mixed-prefix-certificates-v1":
        raise AssertionError("unexpected certificate-data schema")
    if list(map(Q, payload["orientation_domain_degrees"])) != [F(150), F(210)]:
        raise AssertionError("unexpected orientation domain")

    if payload.get("mixed_state") != "R_U C_V":
        raise AssertionError("unexpected mixed state")
    if payload.get("mixed_weight_rule") != {
        "radial_weight": "lambda",
        "each_cap_weight": "(1-lambda)/(2*cos(7.5 degrees))",
    }:
        raise AssertionError("unexpected mixed weight rule")

    boxes = []
    seen = set()
    for row in payload["mixed_boxes"]:
        name = row["name"]
        if name in seen:
            raise AssertionError(("duplicate box", name))
        seen.add(name)
        tlo, thi = map(Q, row["theta"])
        plo, phi = map(Q, row["phi"])
        lam = Q(row["lambda"])
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "lambda outside (0,1)"))
        a_text = row["a"]
        a = "special" if a_text == "-sqrt(3)*lambda" else Q(a_text)
        c = Q(row["c"])
        if not (F(150) <= tlo < thi <= F(210)):
            raise AssertionError((name, "invalid theta interval"))
        if not (F(0) <= plo < phi <= F(30)):
            raise AssertionError((name, "invalid phi interval"))
        boxes.append((name, (tlo, thi), (plo, phi), lam, a, c))

    if len(boxes) != 20:
        raise AssertionError(("unexpected mixed-box count", len(boxes)))

    # Exact rectangular coverage check.  Every open cell and every grid
    # vertex determined by all endpoints must be covered by a stored closed
    # rectangle.
    tx = sorted({F(150), F(210)} | {x for _, t, _, _, _, _ in boxes for x in t})
    px = sorted({F(0), F(30)} | {x for _, _, p, _, _, _ in boxes for x in p})
    for i in range(len(tx) - 1):
        for j in range(len(px) - 1):
            tm = (tx[i] + tx[i + 1]) / 2
            pm = (px[j] + px[j + 1]) / 2
            if not any(t[0] <= tm <= t[1] and p[0] <= pm <= p[1]
                       for _, t, p, _, _, _ in boxes):
                raise AssertionError(("mixed-box coverage gap", tx[i], tx[i+1], px[j], px[j+1]))
    for t0 in tx:
        for p0 in px:
            if F(150) <= t0 <= F(210) and F(0) <= p0 <= F(30):
                if not any(t[0] <= t0 <= t[1] and p[0] <= p0 <= p[1]
                           for _, t, p, _, _, _ in boxes):
                    raise AssertionError(("mixed-box boundary gap", t0, p0))
    return payload, boxes


def coeff_mix(labels,theta,phi,lam,a_spec,c):
    lam=I(lam);one=I(1)
    a=-SQRT3*lam if a_spec=='special' else I(a_spec)
    c=I(c)
    sphi,cphi=trig_interval(phi[0],phi[1])
    alpha=-lam*(sphi+SQRT3*cphi);beta=-2*lam*cphi
    mu=(one-lam)/(2*RHO)
    # gamma=delta=-2(1-lam) cos15
    c15=sin_cos_deg(F(15))[1]
    gamma=delta=-2*(one-lam)*c15
    out=[I(0),I(0)]
    if 'A'in labels:out=vadd(out,vscale(a,P90))
    if 'B'in labels:out=vadd(out,vscale(beta,PM60))
    if 'C'in labels:out=vadd(out,vscale(alpha-a,P90))
    if 'XR'in labels:out=vadd(out,vscale(lam,pinterval(phi[0],phi[1])))
    # Case 3: D,F lie on the rotated e1-side and E on the e0-side.
    if 'D'in labels:out=vadd(out,vscale(c,pinterval(theta[0]-60,theta[1]-60)))
    if 'E'in labels:out=vadd(out,vscale(gamma,pinterval(theta[0]+90,theta[1]+90)))
    if 'F'in labels:out=vadd(out,vscale(delta-c,pinterval(theta[0]-60,theta[1]-60)))
    if 'XVm'in labels:out=vadd(out,vscale(mu,pinterval(theta[0]+F(15,2),theta[1]+F(15,2))))
    if 'XVp'in labels:out=vadd(out,vscale(mu,pinterval(theta[0]+F(45,2),theta[1]+F(45,2))))
    return out

stats={'nodes':0,'maxdepth':0}
def certify_mix(labels,tlo,thi,plo,phi,name,lam,a,c,depth=0):
    stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
    v=coeff_mix(labels,(tlo,thi),(plo,phi),lam,a,c)
    if norm2up(v)<=1:return
    if depth>=30:raise AssertionError(('MIX',name,sorted(labels),float(tlo),float(thi),float(plo),float(phi),v,float(norm2up(v))))
    # split larger angular side
    if (thi-tlo) >= (phi-plo):
        m=(tlo+thi)/2;certify_mix(labels,tlo,m,plo,phi,name,lam,a,c,depth+1);certify_mix(labels,m,thi,plo,phi,name,lam,a,c,depth+1)
    else:
        m=(plo+phi)/2;certify_mix(labels,tlo,thi,plo,m,name,lam,a,c,depth+1);certify_mix(labels,tlo,thi,m,phi,name,lam,a,c,depth+1)


def verify_analytic_exceptions(boxes):
    # Mixed critical prefix:
    #   S = -lambda p_phi + (1-lambda) p_(theta+15),
    # so ||S|| <= lambda + (1-lambda) = 1.
    for name, _, _, lam, _, _ in boxes:
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "critical-prefix weight failure"))

    # In special boxes a = -sqrt(3) lambda.  Before B,
    # W/lambda = (-cos phi, sqrt(3)(cos phi-1)); for 0<=phi<=60,
    # ||W/lambda||^2 - 1 = 2(2 cos phi-1)(cos phi-1) <= 0.
    special = [row for row in boxes if row[4] == "special"]
    if {row[0] for row in special} != {"T1P1", "T2P1", "T3P1"}:
        raise AssertionError("unexpected special-box set")
    for name, _, (plo, phi), lam, _, _ in special:
        if not (F(0) <= plo < phi <= F(60)):
            raise AssertionError((name, "special-prefix phi range"))
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "special-prefix lambda"))


def main(data_path):
    import time
    payload, boxes = parse_coefficient_data(data_path)
    verify_analytic_exceptions(boxes)

    start = time.time()

    # Sanity-check the exact zero-sum block construction and positivity of
    # all strict-escape multipliers.  Interval dependence can widen the sum,
    # but zero must remain enclosed in both coordinates.
    full_mix_labels = frozenset(("A", "B", "C", "D", "E", "F", "XR", "XVm", "XVp"))
    for name, theta, phi, lam, a, c in boxes:
        total = coeff_mix(full_mix_labels, theta, phi, lam, a, c)
        if not (total[0].lo <= 0 <= total[0].hi and total[1].lo <= 0 <= total[1].hi):
            raise AssertionError(("mixed block does not enclose zero", name, total))
        mu = (I(1) - I(lam)) / (2 * RHO)
        if mu.lo <= 0:
            raise AssertionError((name, "nonpositive cap multiplier"))

    critical = frozenset(("A", "B", "C", "XVm", "XVp"))
    special_prefix = frozenset(("A", "B", "XVm", "XVp"))
    mixed_checks = 0
    for name, (tlo, thi), (plo, phi), lam, a, c in boxes:
        for labels in MIX_PREFIXES:
            if labels == critical:
                continue
            if a == "special" and labels == special_prefix:
                continue
            certify_mix(labels, tlo, thi, plo, phi, name, lam, a, c)
            mixed_checks += 1

    # Independent grammar counts.
    if len(MIX_WORDS) != 12 or len(MIX_PREFIXES) != 13:
        raise AssertionError("mixed grammar count mismatch")

    elapsed = time.time() - start
    print("schema                     =", payload["schema"])
    print("pi interval                =", PI)
    print("mixed orders               =", len(MIX_WORDS))
    print("mixed unique prefixes      =", len(MIX_PREFIXES))
    print("mixed coefficient boxes    =", len(boxes))
    print("mixed interval checks      =", mixed_checks)
    print("mixed analytic checks      =", len(boxes) + sum(a == "special" for _, _, _, _, a, _ in boxes))
    print("adaptive interval nodes    =", stats["nodes"])
    print("maximum recursion depth    =", stats["maxdepth"])
    print("point trig cache entries   =", len(PC))
    print("interval trig cache entries=", len(IC))
    print("elapsed seconds            =", round(elapsed, 3))
    print("PASS: all Case-3 mixed-state prefix norms are at most 1")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate_data", nargs="?", default="case3_mixed_certificate_data.json")
    args = parser.parse_args()
    main(args.certificate_data)


==> anc/verification/Case4/case4_mixed_certificate_data.json <==
{
  "schema": "case4-mixed-prefix-certificates-v1",
  "description": "Exact-rational coefficient data for the H15 Case 4 mixed-state block-prefix proof.",
  "orientation_domain_degrees": [
    "150",
    "210"
  ],
  "mixed_state": "R_U C_V",
  "mixed_weight_rule": {
    "radial_weight": "lambda",
    "each_cap_weight": "(1-lambda)/(2*cos(7.5 degrees))"
  },
  "mixed_boxes": [
    {
      "name": "T1P1",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "0",
        "3.75"
      ],
      "lambda": "0.375",
      "a": "-sqrt(3)*lambda",
      "c": "-0.5"
    },
    {
      "name": "T1P2",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "3.75",
        "7.5"
      ],
      "lambda": "0.500128",
      "a": "-0.859548",
      "c": "-0.574681"
    },
    {
      "name": "T1P3",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.500022",
      "a": "-0.821551",
      "c": "-0.469411"
    },
    {
      "name": "T1P4",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.499989",
      "a": "-0.798842",
      "c": "-0.702706"
    },
    {
      "name": "T1P5",
      "theta": [
        "150",
        "165"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.500003",
      "a": "-0.706398",
      "c": "-0.488715"
    },
    {
      "name": "T2P1",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "0",
        "3.75"
      ],
      "lambda": "0.4",
      "a": "-sqrt(3)*lambda",
      "c": "-0.4166666666666666666666666666666666666667"
    },
    {
      "name": "T2P2",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "3.75",
        "7.5"
      ],
      "lambda": "0.393472",
      "a": "-0.703653",
      "c": "-0.413244"
    },
    {
      "name": "T2P3",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.381486",
      "a": "-0.621422",
      "c": "-0.476279"
    },
    {
      "name": "T2P4",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.499992",
      "a": "-0.787783",
      "c": "-0.542298"
    },
    {
      "name": "T2P5",
      "theta": [
        "165",
        "172.5"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.499998",
      "a": "-0.666545",
      "c": "-0.640705"
    },
    {
      "name": "T3P1",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "0",
        "3.75"
      ],
      "lambda": "0.500001",
      "a": "-0.733169",
      "c": "-0.211439"
    },
    {
      "name": "T3P2",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "3.75",
        "7.5"
      ],
      "lambda": "0.385667",
      "a": "-0.606787",
      "c": "-0.383477"
    },
    {
      "name": "T3P3",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.457725",
      "a": "-0.662514",
      "c": "-0.346553"
    },
    {
      "name": "T3P4",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.62005",
      "a": "-0.807965",
      "c": "-0.332224"
    },
    {
      "name": "T3P5",
      "theta": [
        "172.5",
        "180"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.499954",
      "a": "-0.671566",
      "c": "-0.480216"
    },
    {
      "name": "T4P1",
      "theta": [
        "180",
        "210"
      ],
      "phi": [
        "0",
        "3.75"
      ],
      "lambda": "0.496392",
      "a": "-0.57317",
      "c": "-0.193729"
    },
    {
      "name": "T4P2",
      "theta": [
        "180",
        "210"
      ],
      "phi": [
        "3.75",
        "7.5"
      ],
      "lambda": "0.500035",
      "a": "-0.560678",
      "c": "-0.209281"
    },
    {
      "name": "T4P3",
      "theta": [
        "180",
        "210"
      ],
      "phi": [
        "7.5",
        "15"
      ],
      "lambda": "0.501373",
      "a": "-0.559957",
      "c": "-0.240496"
    },
    {
      "name": "T4P4",
      "theta": [
        "180",
        "210"
      ],
      "phi": [
        "15",
        "22.5"
      ],
      "lambda": "0.598799",
      "a": "-0.662419",
      "c": "-0.183811"
    },
    {
      "name": "T4aP5",
      "theta": [
        "180",
        "195"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.589943",
      "a": "-0.663421",
      "c": "-0.273393"
    },
    {
      "name": "T4bP5",
      "theta": [
        "195",
        "210"
      ],
      "phi": [
        "22.5",
        "30"
      ],
      "lambda": "0.529928",
      "a": "-0.338299",
      "c": "-0.21879"
    }
  ]
}


==> anc/verification/Case4/verify_case4_mixed.py <==
#!/usr/bin/env python3
"""Independent exact-rational verifier for the H15 Case 4 mixed-state proof.

The script reconstructs the mixed-state branch grammar,
loads only finite-decimal coefficient data, and proves every required
proper-prefix norm bound with outward rational interval arithmetic.
It uses no optimizer and no non-standard Python package.
"""
from __future__ import annotations
from fractions import Fraction as F
import itertools, math, sys, time

class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        self.lo=lo if isinstance(lo,F) else F(lo)
        self.hi=self.lo if hi is None else (hi if isinstance(hi,F) else F(hi))
        if self.lo>self.hi: raise ValueError((self.lo,self.hi))
    def __add__(self,o):o=asI(o);return I(self.lo+o.lo,self.hi+o.hi)
    __radd__=__add__
    def __neg__(self):return I(-self.hi,-self.lo)
    def __sub__(self,o):return self+(-asI(o))
    def __rsub__(self,o):return asI(o)-self
    def __mul__(self,o):
        o=asI(o);v=(self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi);return I(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,o):
        o=asI(o)
        if o.lo<=0<=o.hi:raise ZeroDivisionError
        return self*I(1/o.hi,1/o.lo)
    def __repr__(self):return f'[{float(self.lo):.12g},{float(self.hi):.12g}]'
def asI(x):return x if isinstance(x,I) else I(x)
def Q(x):return F(str(x))
def floor_fraction(x):return x.numerator//x.denominator
def ceil_fraction(x):return -((-x.numerator)//x.denominator)
def outward_decimal(x,d=28):
    s=10**d;return I(F(floor_fraction(x.lo*s),s),F(ceil_fraction(x.hi*s),s))
def atan_iv(q,n):
    x=F(1,q);tot=F(0);power=x
    for k in range(n):
        term=power/(2*k+1);tot += term if k%2==0 else -term;power*=x*x
    nxt=power/(2*n+1)
    return I(tot-nxt,tot) if n%2==1 else I(tot,tot+nxt)
def pi_iv():return outward_decimal(16*atan_iv(5,32)-4*atan_iv(239,10),55)
PI=pi_iv()
def sin_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=x
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k)*(2*k+1))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
def cos_point(x,pairs=12):
    up=F(0);lo=F(0);x2=x*x;term=F(1)
    for k in range(2*pairs+2):
        if k:term=term*x2/((2*k-1)*(2*k))
        signed=term if k%2==0 else -term
        if k<=2*pairs:up+=signed
        lo+=signed
    return I(lo,up)
PC={}
def sin_cos_deg(a):
    a%=360
    if a in PC:return PC[a]
    q=floor_fraction(a/90);r=a-90*q;swap=r>45;base=90-r if swap else r
    x=I(base*PI.lo/180,base*PI.hi/180)
    sb=I(sin_point(x.lo).lo,sin_point(x.hi).hi);cb=I(cos_point(x.hi).lo,cos_point(x.lo).hi)
    sb=outward_decimal(sb);cb=outward_decimal(cb);s,c=(cb,sb) if swap else (sb,cb)
    if q==0:z=(s,c)
    elif q==1:z=(c,-s)
    elif q==2:z=(-s,-c)
    elif q==3:z=(-c,s)
    else:raise AssertionError
    PC[a]=z;return z

def has_lattice(lo,hi,start,period=360):
    # exists start+k period in [lo,hi]
    k=ceil_fraction((lo-start)/period)
    return start+period*k<=hi
IC={}
def trig_interval(lo,hi):
    key=(lo,hi)
    if key in IC:return IC[key]
    if hi-lo>=360:return I(-1,1),I(-1,1)
    slo,clo=sin_cos_deg(lo);shi,chi=sin_cos_deg(hi)
    s=I(min(slo.lo,shi.lo),max(slo.hi,shi.hi));c=I(min(clo.lo,chi.lo),max(clo.hi,chi.hi))
    if has_lattice(lo,hi,F(90)):s=I(s.lo,1)
    if has_lattice(lo,hi,F(270)):s=I(-1,s.hi)
    if has_lattice(lo,hi,F(0)):c=I(c.lo,1)
    if has_lattice(lo,hi,F(180)):c=I(-1,c.hi)
    z=(outward_decimal(s),outward_decimal(c));IC[key]=z;return z

def ppoint(a):s,c=sin_cos_deg(a);return [c,s]
def pinterval(lo,hi):s,c=trig_interval(lo,hi);return [c,s]
def vadd(a,b):return [a[0]+b[0],a[1]+b[1]]
def vscale(s,v):return [s*v[0],s*v[1]]
def sq_upper(x):
    if x.lo<=0<=x.hi:return max(x.lo*x.lo,x.hi*x.hi)
    return max(x.lo*x.lo,x.hi*x.hi)
def norm2up(v):return sq_upper(v[0])+sq_upper(v[1])
ZERO=[I(0),I(0)]
P90=ppoint(F(90));PM60=ppoint(F(-60));SQRT3=2*sin_cos_deg(F(60))[0]
RHO=sin_cos_deg(F(15,2))[1]

MIX_PREFIXES=set();MIX_WORDS=[]
for pre in itertools.permutations(('A','XVm','XVp')):
 for tail in [('E','XR','F'),('E','F','XR')]:
  w=tuple(list(pre)+['B','C','D']+list(tail));MIX_WORDS.append(w)
  s=[]
  for x in w[:-1]:s.append(x);MIX_PREFIXES.add(frozenset(s))

def parse_coefficient_data(path):
    import json
    with open(path, encoding="utf-8") as handle:
        payload = json.load(handle)
    if payload.get("schema") != "case4-mixed-prefix-certificates-v1":
        raise AssertionError("unexpected certificate-data schema")
    if list(map(Q, payload["orientation_domain_degrees"])) != [F(150), F(210)]:
        raise AssertionError("unexpected orientation domain")

    if payload.get("mixed_state") != "R_U C_V":
        raise AssertionError("unexpected mixed state")
    if payload.get("mixed_weight_rule") != {
        "radial_weight": "lambda",
        "each_cap_weight": "(1-lambda)/(2*cos(7.5 degrees))",
    }:
        raise AssertionError("unexpected mixed weight rule")

    boxes = []
    seen = set()
    for row in payload["mixed_boxes"]:
        name = row["name"]
        if name in seen:
            raise AssertionError(("duplicate box", name))
        seen.add(name)
        tlo, thi = map(Q, row["theta"])
        plo, phi = map(Q, row["phi"])
        lam = Q(row["lambda"])
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "lambda outside (0,1)"))
        a_text = row["a"]
        a = "special" if a_text == "-sqrt(3)*lambda" else Q(a_text)
        c = Q(row["c"])
        if not (F(150) <= tlo < thi <= F(210)):
            raise AssertionError((name, "invalid theta interval"))
        if not (F(0) <= plo < phi <= F(30)):
            raise AssertionError((name, "invalid phi interval"))
        boxes.append((name, (tlo, thi), (plo, phi), lam, a, c))

    if len(boxes) != 21:
        raise AssertionError(("unexpected mixed-box count", len(boxes)))

    # Exact rectangular coverage check.  Every open cell and every grid
    # vertex determined by all endpoints must be covered by a stored closed
    # rectangle.
    tx = sorted({F(150), F(210)} | {x for _, t, _, _, _, _ in boxes for x in t})
    px = sorted({F(0), F(30)} | {x for _, _, p, _, _, _ in boxes for x in p})
    for i in range(len(tx) - 1):
        for j in range(len(px) - 1):
            tm = (tx[i] + tx[i + 1]) / 2
            pm = (px[j] + px[j + 1]) / 2
            if not any(t[0] <= tm <= t[1] and p[0] <= pm <= p[1]
                       for _, t, p, _, _, _ in boxes):
                raise AssertionError(("mixed-box coverage gap", tx[i], tx[i+1], px[j], px[j+1]))
    for t0 in tx:
        for p0 in px:
            if F(150) <= t0 <= F(210) and F(0) <= p0 <= F(30):
                if not any(t[0] <= t0 <= t[1] and p[0] <= p0 <= p[1]
                           for _, t, p, _, _, _ in boxes):
                    raise AssertionError(("mixed-box boundary gap", t0, p0))
    return payload, boxes


def coeff_mix(labels,theta,phi,lam,a_spec,c):
    lam=I(lam);one=I(1)
    a=-SQRT3*lam if a_spec=='special' else I(a_spec)
    c=I(c)
    sphi,cphi=trig_interval(phi[0],phi[1])
    alpha=-lam*(sphi+SQRT3*cphi);beta=-2*lam*cphi
    mu=(one-lam)/(2*RHO)
    # gamma=delta=-2(1-lam) cos15
    c15=sin_cos_deg(F(15))[1]
    gamma=delta=-2*(one-lam)*c15
    out=[I(0),I(0)]
    if 'A'in labels:out=vadd(out,vscale(a,P90))
    if 'B'in labels:out=vadd(out,vscale(beta,PM60))
    if 'C'in labels:out=vadd(out,vscale(alpha-a,P90))
    if 'XR'in labels:out=vadd(out,vscale(lam,pinterval(phi[0],phi[1])))
    if 'D'in labels:out=vadd(out,vscale(c,pinterval(theta[0]+90,theta[1]+90)))
    if 'E'in labels:out=vadd(out,vscale(delta,pinterval(theta[0]-60,theta[1]-60)))
    if 'F'in labels:out=vadd(out,vscale(gamma-c,pinterval(theta[0]+90,theta[1]+90)))
    if 'XVm'in labels:out=vadd(out,vscale(mu,pinterval(theta[0]+F(15,2),theta[1]+F(15,2))))
    if 'XVp'in labels:out=vadd(out,vscale(mu,pinterval(theta[0]+F(45,2),theta[1]+F(45,2))))
    return out

stats={'nodes':0,'maxdepth':0}
def certify_mix(labels,tlo,thi,plo,phi,name,lam,a,c,depth=0):
    stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
    v=coeff_mix(labels,(tlo,thi),(plo,phi),lam,a,c)
    if norm2up(v)<=1:return
    if depth>=30:raise AssertionError(('MIX',name,sorted(labels),float(tlo),float(thi),float(plo),float(phi),v,float(norm2up(v))))
    # split larger angular side
    if (thi-tlo) >= (phi-plo):
        m=(tlo+thi)/2;certify_mix(labels,tlo,m,plo,phi,name,lam,a,c,depth+1);certify_mix(labels,m,thi,plo,phi,name,lam,a,c,depth+1)
    else:
        m=(plo+phi)/2;certify_mix(labels,tlo,thi,plo,m,name,lam,a,c,depth+1);certify_mix(labels,tlo,thi,m,phi,name,lam,a,c,depth+1)


def verify_analytic_exceptions(boxes):
    # Mixed critical prefix:
    #   S = -lambda p_phi + (1-lambda) p_(theta+15),
    # so ||S|| <= lambda + (1-lambda) = 1.
    for name, _, _, lam, _, _ in boxes:
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "critical-prefix weight failure"))

    # In special boxes a = -sqrt(3) lambda.  Before B,
    # W/lambda = (-cos phi, sqrt(3)(cos phi-1)); for 0<=phi<=60,
    # ||W/lambda||^2 - 1 = 2(2 cos phi-1)(cos phi-1) <= 0.
    special = [row for row in boxes if row[4] == "special"]
    if {row[0] for row in special} != {"T1P1", "T2P1"}:
        raise AssertionError("unexpected special-box set")
    for name, _, (plo, phi), lam, _, _ in special:
        if not (F(0) <= plo < phi <= F(60)):
            raise AssertionError((name, "special-prefix phi range"))
        if not (F(0) < lam < F(1)):
            raise AssertionError((name, "special-prefix lambda"))


def main(data_path):
    import time
    payload, boxes = parse_coefficient_data(data_path)
    verify_analytic_exceptions(boxes)

    start = time.time()

    # Sanity-check the exact zero-sum block construction and positivity of
    # all strict-escape multipliers.  Interval dependence can widen the sum,
    # but zero must remain enclosed in both coordinates.
    full_mix_labels = frozenset(("A", "B", "C", "D", "E", "F", "XR", "XVm", "XVp"))
    for name, theta, phi, lam, a, c in boxes:
        total = coeff_mix(full_mix_labels, theta, phi, lam, a, c)
        if not (total[0].lo <= 0 <= total[0].hi and total[1].lo <= 0 <= total[1].hi):
            raise AssertionError(("mixed block does not enclose zero", name, total))
        mu = (I(1) - I(lam)) / (2 * RHO)
        if mu.lo <= 0:
            raise AssertionError((name, "nonpositive cap multiplier"))

    critical = frozenset(("A", "B", "C", "XVm", "XVp"))
    special_prefix = frozenset(("A", "B", "XVm", "XVp"))
    mixed_checks = 0
    for name, (tlo, thi), (plo, phi), lam, a, c in boxes:
        for labels in MIX_PREFIXES:
            if labels == critical:
                continue
            if a == "special" and labels == special_prefix:
                continue
            certify_mix(labels, tlo, thi, plo, phi, name, lam, a, c)
            mixed_checks += 1

    # Independent grammar counts.
    if len(MIX_WORDS) != 12 or len(MIX_PREFIXES) != 13:
        raise AssertionError("mixed grammar count mismatch")

    elapsed = time.time() - start
    print("schema                     =", payload["schema"])
    print("pi interval                =", PI)
    print("mixed orders               =", len(MIX_WORDS))
    print("mixed unique prefixes      =", len(MIX_PREFIXES))
    print("mixed coefficient boxes    =", len(boxes))
    print("mixed interval checks      =", mixed_checks)
    print("mixed analytic checks      =", len(boxes) + sum(a == "special" for _, _, _, _, a, _ in boxes))
    print("adaptive interval nodes    =", stats["nodes"])
    print("maximum recursion depth    =", stats["maxdepth"])
    print("point trig cache entries   =", len(PC))
    print("interval trig cache entries=", len(IC))
    print("elapsed seconds            =", round(elapsed, 3))
    print("PASS: all Case-4 mixed-state prefix norms are at most 1")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate_data", nargs="?", default="case4_mixed_certificate_data.json")
    args = parser.parse_args()
    main(args.certificate_data)


==> anc/verification/Geometric/capcap_circle_check.json <==
{
  "status": "PASS",
  "comparisons": 16,
  "parameter_interval_arithmetic": false,
  "fixed_constant_enclosures": {
    "sqrt3": [
      "1.73205",
      "1.73206"
    ],
    "b": [
      "0.9318",
      "0.9319"
    ]
  },
  "all_noncritical_localized_prefixes_bound": "999/1000",
  "constant_prefixes_bound": "3/4",
  "critical_prefix": "analytic chord bound 1",
  "records": [
    {
      "case": 3,
      "half": "left_half",
      "prefix": "AXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "left_half",
      "prefix": "ABXV",
      "maximum_location": "alignment",
      "determinant_signs": [
        1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "left_half",
      "prefix": "ABCDXV",
      "maximum_location": "alignment",
      "determinant_signs": [
        1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "left_half",
      "prefix": "ABCDEXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "right_half",
      "prefix": "AXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "right_half",
      "prefix": "ABXV",
      "maximum_location": "lower endpoint",
      "determinant_signs": [
        -1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "right_half",
      "prefix": "ABCDXV",
      "maximum_location": "lower endpoint",
      "determinant_signs": [
        -1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 3,
      "half": "right_half",
      "prefix": "ABCDEXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "left_half",
      "prefix": "AXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "left_half",
      "prefix": "ABXV",
      "maximum_location": "alignment",
      "determinant_signs": [
        1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "left_half",
      "prefix": "ABCDXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "left_half",
      "prefix": "ABCDEXV",
      "maximum_location": "lower endpoint",
      "determinant_signs": [
        -1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "right_half",
      "prefix": "AXV",
      "maximum_location": "upper endpoint",
      "determinant_signs": [
        1,
        -1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "right_half",
      "prefix": "ABXV",
      "maximum_location": "lower endpoint",
      "determinant_signs": [
        -1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "right_half",
      "prefix": "ABCDXV",
      "maximum_location": "alignment",
      "determinant_signs": [
        1,
        1
      ],
      "norm_bound": "999/1000"
    },
    {
      "case": 4,
      "half": "right_half",
      "prefix": "ABCDEXV",
      "maximum_location": "lower endpoint",
      "determinant_signs": [
        -1,
        1
      ],
      "norm_bound": "999/1000"
    }
  ]
}


==> anc/verification/Geometric/case2_sine_check.json <==
{
  "status": "PASS",
  "construction": "one sine coefficient rule over the full orientation interval",
  "coefficients": {
    "a": "-(2+sin(theta))/3",
    "c": "-(1+sin(theta))/3"
  },
  "orientation_degrees": [
    150,
    210
  ],
  "words": 4,
  "prefix_sets": 9,
  "prefix_norm_bound": "49/50",
  "closed_chain_length_lower_bound": "50/49",
  "angular_sampling": false,
  "orientation_subdivision": false,
  "verification": "formal rational polynomial identities and exact fixed-algebraic bounds",
  "quadratic_bounds": [
    {
      "prefix": 1,
      "alpha": "29/100",
      "beta": "1/20",
      "gamma": "957/1000",
      "squared_norm_upper_bound": "55631/58000"
    },
    {
      "prefix": 2,
      "alpha": "7/20",
      "beta": "7/20",
      "gamma": "109/125",
      "squared_norm_upper_bound": "1919/2000"
    }
  ],
  "central_squared_norm_upper_bound": "19/20",
  "dependencies": [
    "canonical Case 2 incidences",
    "four-word upper-cap witness localization",
    "balanced-prefix length inequality",
    "y <= 1-x^2/2 when y>=0 and x^2+y^2=1",
    "concave quadratic maximum by completing the square"
  ]
}


==> anc/verification/Geometric/verify_capcap_circles.py <==
#!/usr/bin/env python3
"""Fixed rational arithmetic for the 16 noncritical localized cap-cap arcs.
Only the constants sqrt(3) and b=2*cos(15 deg)-1 are enclosed. There is
no interval of the geometric parameter and no angular subdivision.
"""
from fractions import Fraction as F
from pathlib import Path
import json,itertools,sys

if sys.flags.optimize:
    raise SystemExit("ERROR: Python optimization disables required proof checks; run without -O/-OO or PYTHONOPTIMIZE.")
class I:
 def __init__(self,a,b=None):self.lo=F(a);self.hi=F(a if b is None else b)
 def __add__(self,o):o=asI(o);return I(self.lo+o.lo,self.hi+o.hi)
 __radd__=__add__
 def __neg__(self):return I(-self.hi,-self.lo)
 def __sub__(self,o):return self+-asI(o)
 def __rsub__(self,o):return asI(o)+-self
 def __mul__(self,o):
  o=asI(o);p=[self.lo*o.lo,self.lo*o.hi,self.hi*o.lo,self.hi*o.hi];return I(min(p),max(p))
 __rmul__=__mul__
 def __truediv__(self,o):o=asI(o);assert o.lo>0;return self*I(1/o.hi,1/o.lo)
 def sq(self):return I(0 if self.lo<=0<=self.hi else min(self.lo**2,self.hi**2),max(self.lo**2,self.hi**2))
def asI(a):return a if isinstance(a,I) else I(a)
def add(u,v):return[u[0]+v[0],u[1]+v[1]]
def mul(c,u):return[c*u[0],c*u[1]]
def cross(u,v):return u[0]*v[1]-u[1]*v[0]
def norm2(u):return u[0].sq()+u[1].sq()
s=I('1.73205','1.73206');b=I('.9318','.9319')
# Elementary proof of both constant bounds.
assert s.lo**2<3<s.hi**2
# b > 0 and (b+1)^2 = 2+sqrt(3).
assert (b.lo+1)**2<2+s.lo and (b.hi+1)**2>2+s.hi
E=[ [I(0),I(1)], [I(F(1,2)),-s/2] ]
ql=add(E[0],mul(b,E[1])) # kappa p22.5
qr=add(mul(b,E[0]),E[1]) # kappa p7.5
rots={150:(-s/2,I(F(1,2))),180:(I(-1),I(0)),210:(-s/2,I(F(-1,2)))}
def rot(v,t):
 c,ss=rots[t];return[c*v[0]-ss*v[1],ss*v[0]+c*v[1]]
def sign(a):
 assert a.lo>0 or a.hi<0,('unresolved fixed determinant',a.lo,a.hi)
 return 1 if a.lo>0 else -1
words=[tuple(pre)+tuple('BCDE')+tuple(tail) for pre in [('A','XV'),('XV','A')] for tail in [('XU','F'),('F','XU')]]
prefixes={frozenset(w[:j]) for w in words for j in range(1,len(w))}
assert len(words)==4 and len(prefixes)==9
constant_sets={frozenset(['A']),frozenset(['XV']),frozenset(['A','B','C','D','E','XU','XV']),frozenset(['A','B','C','D','E','F','XV'])}
assert prefixes-constant_sets=={frozenset(list('ABCDE'[:j])+['XV']) for j in range(1,6)}
# The four coefficient pairs of Appendix A.2, in exact rational form.
splits={3:[('-13/20','-5/16'),('-1/2','-1/2')],
        4:[('-3/4','-1/2'),('-1/2','-1/4')]}
records=[]
for case,eps in [(3,1),(4,0)]:
 for half_index,(name,lo,hi) in enumerate([('left_half',150,180),('right_half',180,210)]):
  half={'name':name}
  left=half_index==0
  a,c=map(I,splits[case][half_index])
  qu,qv=(ql,qr) if left else (qr,ql)
  hu,hv=([-I(1),-b],[-b,-I(1)]) if left else ([-b,-I(1)],[-I(1),-b])
  # The four remaining localized prefixes have norms |a|, |qv|,
  # |hv[eps]-c| and |qu|, bounded here by 3/4.
  assert a.sq().hi<=F(9,16) and (hv[eps]-c).sq().hi<=F(9,16)
  assert norm2(qu).hi<F(9,16) and norm2(qv).hi<F(9,16)
  tests=[('AXV',mul(a,E[0]),qv),
         ('ABXV',add(mul(a,E[0]),mul(hu[1],E[1])),qv),
         ('ABCDXV',mul(-1,qu),add(qv,mul(c,E[eps]))),
         ('ABCDEXV',mul(-1,qu),mul(-(hv[eps]-c),E[eps]))]
  for name,u,v in tests:
   sg=[sign(cross(rot(v,lo),u)),sign(cross(u,rot(v,hi)))]
   m=F(999,1000)
   assert F(0)<m<F(1), 'positive circle bound below one'
   if sg==[1,1]:
    method='alignment';U=norm2(u);V=norm2(v);A=I(m*m)-U-V
    assert A.lo>0 and (A.sq()-4*U*V).lo>0,(case,half['name'],name,'triangle')
   else:
    assert sg in [[1,-1],[-1,1]]
    method='upper endpoint' if sg==[1,-1] else 'lower endpoint'
    assert norm2(add(u,rot(v,lo))).hi<m*m,(case,name,'lo')
    assert norm2(add(u,rot(v,hi))).hi<m*m,(case,name,'hi')
   records.append({'case':case,'half':half['name'],'prefix':name,'maximum_location':method,'determinant_signs':sg,'norm_bound':'999/1000'})
assert len(records)==16, 'complete sixteen-comparison inventory'
result={'status':'PASS','comparisons':len(records),'parameter_interval_arithmetic':False,
        'fixed_constant_enclosures':{'sqrt3':['1.73205','1.73206'],'b':['0.9318','0.9319']},
        'all_noncritical_localized_prefixes_bound':'999/1000',
        'constant_prefixes_bound':'3/4','critical_prefix':'analytic chord bound 1',
        'records':records}
(Path(__file__).resolve().parent/'capcap_circle_check.json').write_text(json.dumps(result,indent=2)+'\n')
print('PASS: all 16 noncritical circular arcs have norm < 999/1000; four constant-prefix forms <= 3/4. Critical chord bound remains exactly 1.')


==> anc/verification/Geometric/verify_case2_sine.py <==
#!/usr/bin/env python3
"""Exact certificate: one sine coefficient rule for Case 2 cap--cap.

Standard library only. Algebra uses formal polynomials in x,y,r,h and
rational intervals for sqrt(3) and b. The analytic domain is
-1/2 <= x <= 1/2, y >= 0, x*x+y*y=1. No sampled angles are used.
The canonical geometric incidences and localized four words remain inputs.
"""
from dataclasses import dataclass
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json


def require(test, message):
    if not test:
        raise ValueError(message)


@dataclass(frozen=True)
class Interval:
    lo: F
    hi: F
    def __init__(self, lo, hi=None):
        lo = F(lo)
        hi = lo if hi is None else F(hi)
        require(lo <= hi, 'valid interval')
        object.__setattr__(self, 'lo', lo)
        object.__setattr__(self, 'hi', hi)
    def __add__(self, z):
        z = iv(z)
        return Interval(self.lo+z.lo, self.hi+z.hi)
    __radd__ = __add__
    def __neg__(self):
        return Interval(-self.hi, -self.lo)
    def __sub__(self, z):
        return self + -iv(z)
    def __rsub__(self, z):
        return iv(z) + -self
    def __mul__(self, z):
        z = iv(z)
        ps = [a*b for a in (self.lo, self.hi) for b in (z.lo, z.hi)]
        return Interval(min(ps), max(ps))
    __rmul__ = __mul__
    def square(self):
        return Interval(0 if self.lo <= 0 <= self.hi else min(self.lo**2, self.hi**2),
                        max(self.lo**2, self.hi**2))


def iv(z):
    return z if isinstance(z, Interval) else Interval(z)


# Formal polynomial arithmetic in (x,y,r,h); exact Fraction coefficients.
class Poly:
    def __init__(self, terms=0):
        if isinstance(terms, Poly):
            self.terms = terms.terms.copy()
        elif isinstance(terms, dict):
            self.terms = {e:F(c) for e,c in terms.items() if c}
        else:
            self.terms = {(0,0,0,0):F(terms)} if terms else {}
    def __add__(self, z):
        z = Poly(z)
        terms = self.terms.copy()
        for e,c in z.terms.items():
            terms[e] = terms.get(e, F(0)) + c
        return Poly(terms)
    __radd__ = __add__
    def __neg__(self):
        return Poly({e:-c for e,c in self.terms.items()})
    def __sub__(self, z):
        return self + -Poly(z)
    def __rsub__(self, z):
        return Poly(z) + -self
    def __mul__(self, z):
        z = Poly(z)
        terms = {}
        for e,c in self.terms.items():
            for f,d in z.terms.items():
                g = tuple(a+b for a,b in zip(e,f))
                terms[g] = terms.get(g, F(0)) + c*d
        return Poly(terms)
    __rmul__ = __mul__
    def __pow__(self, n):
        require(isinstance(n, int) and n >= 0, 'polynomial exponent')
        result = Poly(1)
        for _ in range(n):
            result = result*self
        return result
    def __eq__(self, z):
        return self.terms == Poly(z).terms
    def substitute(self, index, value):
        result = Poly(0)
        value = Poly(value)
        for e,c in self.terms.items():
            f = list(e)
            power = f[index]
            f[index] = 0
            result = result + Poly({tuple(f):c})*value**power
        return result
    def circle_reduce(self):
        # Replace y^(2k) by (1-x^2)^k; leave at most one factor y.
        result = Poly(0)
        for e,c in self.terms.items():
            f = list(e)
            power = f[1]//2
            f[1] %= 2
            result = result + Poly({tuple(f):c})*(1-x*x)**power
        return result
    def evaluate(self, values):
        result = Interval(0)
        for e,c in self.terms.items():
            term = Interval(c)
            for value,power in zip(values,e):
                for _ in range(power):
                    term = term*value
            result = result+term
        return result


x = Poly({(1,0,0,0):1})
y = Poly({(0,1,0,0):1})
r = Poly({(0,0,1,0):1})
h = Poly({(0,0,0,1):1})
zero = Poly(0)
e0 = (zero, Poly(1))
Q = (r,h)
a = -(2+x)*F(1,3)
c = -(1+x)*F(1,3)


def add(u,v):
    return tuple(a+b for a,b in zip(u,v))


def scale(t,u):
    return tuple(t*a for a in u)


def rotation(u):
    return (-y*u[0]-x*u[1], x*u[0]-y*u[1])


def sumvec(us):
    result = (zero, zero)
    for u in us:
        result = add(result,u)
    return result


def norm2(u):
    return (u[0]*u[0]+u[1]*u[1]).circle_reduce()


# Here b e1=(r,h-1), Q=e0+b e1.
coefficients = {
    'A':scale(a,e0), 'B':(-r,1-h), 'D':scale(-1-a,e0), 'XU':Q,
    'C':scale(c,rotation(e0)), 'E':rotation((-r,1-h)),
    'F':scale(-1-c,rotation(e0)), 'XV':rotation(Q),
}
require(sumvec(coefficients[k] for k in ('A','B','D','XU')) == (zero,zero),
        'U coefficient balance')
require(sumvec(coefficients[k] for k in ('C','E','F','XV')) == (zero,zero),
        'V coefficient balance')
words = [tuple(left)+tuple('BCDE')+tuple(right)
         for left,right in product([('A','XV'),('XV','A')],[('XU','F'),('F','XU')])]
prefixes = {frozenset(w[:j]) for w in words for j in range(1,len(w))}
full = frozenset(coefficients)
constant_sets = {frozenset(['A']),frozenset(['XV']),full-{'F'},full-{'XU'}}
require(len(words)==4 and len(prefixes)==9, 'four words and nine prefix sets')
require(prefixes-constant_sets == {frozenset(list('ABCDE'[:j])+['XV']) for j in range(1,6)},
        'five moving prefix sets')
expected = [add(scale(a,e0),rotation(Q)),
            add(add(scale(a,e0),(-r,1-h)),rotation(Q)),
            add(add(scale(a,e0),(-r,1-h)),rotation(add(Q,scale(c,e0)))),
            add(scale(-1,Q),rotation(add(Q,scale(c,e0)))),
            add(scale(-1,Q),scale(1+c,rotation(e0)))]
for j,p in enumerate(expected,1):
    require(sumvec(coefficients[k] for k in list('ABCDE'[:j])+['XV']) == p,
            f'prefix {j} binding')
require(norm2(coefficients['A']) == a*a, 'A singleton prefix')
require(norm2(coefficients['XV']) == r*r+h*h, 'XV singleton prefix')
require(norm2(sumvec(coefficients[k] for k in full-{'F'})) == (1+c)**2,
        'F complement prefix')
require(norm2(sumvec(coefficients[k] for k in full-{'XU'})) == r*r+h*h,
        'XU complement prefix')
require(a.substitute(0,-x)==-1-c and c.substitute(0,-x)==-1-a,
        'coefficient reversal identity')
N = [norm2(p) for p in expected]
require(N[4]==N[0].substitute(0,-x), 'fifth norm reverses first')
require(N[3]==N[1].substitute(0,-x), 'fourth norm reverses second')
K = r*r+(h-F(1,3))**2
require(N[2] == 2*K*(1+y)+2*x*x*(1-y)*F(1,9)-4*r*x*x*F(1,3),
        'central norm identity')
A = [F(1,9)-h*F(1,2)-r*F(2,3),
     -h*h+h*F(1,2)-r*r-r*F(2,3)+F(1,9)]
B = [h*F(2,3)-r*F(4,3)+F(4,9),
     h*F(4,3)+r*F(2,3)-F(2,9)]
C = [r*r+(h+F(2,3))**2,
     4*h*h-h*F(4,3)+4*r*r+F(1,9)]
Y = [2*h*(2+x)*F(1,3),
     2*(r*r+h*h-h*F(1,3)+h*x*F(1,3))]
for j in range(2):
    cubic = N[j].substitute(1,1-x*x*F(1,2))
    require(N[j]-cubic == Y[j]*(y-1+x*x*F(1,2)),
            f'norm {j+1}: y upper bound identity')
    quadratic = A[j]*x*x+B[j]*x+C[j]
    require(cubic-quadratic == -h*x*x*(x+F(1,2))*F(1,3),
            f'norm {j+1}: cubic remainder identity')

# Fixed algebraic constants.  These are exactly the same enclosures as
# in the four-block proposal, so no additional algebraic numbers enter.
s_i = Interval('1.73205','1.73206')
b_i = Interval('.9318','.9319')
require(s_i.lo**2<3<s_i.hi**2, 'sqrt(3) isolation')
require((b_i.lo+1)**2<2+s_i.lo and (b_i.hi+1)**2>2+s_i.hi, 'b isolation')
r_i = b_i*F(1,2)
h_i = 1-s_i*r_i
values = (Interval(F(-1,2),F(1,2)), Interval(0,1), r_i,h_i)
require(F(-1,2)<=values[0].lo<=values[0].hi<=F(1,2) and
        0<=values[1].lo<=values[1].hi<=1, 'analytic domain for x and y')
require(values[0].lo == -values[0].hi, 'domain invariant under x reversal')
require((1-x*x*F(1,2))**2-(1-x*x) == x**4*F(1,4),
        'squaring identity for y <= 1-x^2/2 on the upper unit semicircle')
require((1-x*x*F(1,2)).evaluate(values).lo>0, 'positive squared upper comparison')
require((x+F(1,2)).evaluate(values).lo>=0, 'sign of cubic remainder')
require(r_i.lo>0 and h_i.lo>0, 'positive r and h')
require((r*r+h*h-h*F(1,2)).evaluate(values).lo>0,
        'nonnegative y coefficient for second norm on whole x interval')
require(K.evaluate(values).lo>F(1,36),
        'nonnegative y coefficient for central norm on whole x interval')
require((4*K).evaluate(values).hi<F(19,20), 'central norm square < 19/20')
require((r*r+h*h).evaluate(values).hi<F(13,50), 'Q norm square < 13/50')
ai = a.evaluate(values)
ci = (1+c).evaluate(values)
require(F(-5,6)<=ai.lo<=ai.hi<=F(-1,2), 'constant prefix a range')
require(F(1,2)<=ci.lo<=ci.hi<=F(5,6), 'constant prefix 1+c range')
M = F(49,50)
require(0<M<1, 'positive norm bound strictly below one')
require(F(25,36)<M*M and F(13,50)<M*M and F(19,20)<M*M,
        'constant and central prefixes below M')
# Exact upper bounds for the two concave quadratics.  The entries mean
# A<=-alpha, |B|<=beta, C<=gamma.  Completing the square gives the result.
table = [(F(29,100),F(1,20),F(957,1000)),
         (F(7,20),F(7,20),F(109,125))]
require(len(table)==len(A)==len(B)==len(C)==2,
        'complete two-quadratic inventory')
records = []
for j,(alpha,beta,gamma) in enumerate(table):
    require(alpha>0 and beta>=0, f'quadratic {j+1}: valid completion parameters')
    ai,bi,ci = [p.evaluate(values) for p in (A[j],B[j],C[j])]
    require(ai.hi<=-alpha, f'quadratic {j+1}: negative leading coefficient')
    require(-beta<=bi.lo and bi.hi<=beta, f'quadratic {j+1}: linear coefficient')
    require(ci.hi<=gamma, f'quadratic {j+1}: constant coefficient')
    upper = gamma+beta*beta/(4*alpha)
    require(upper<M*M, f'quadratic {j+1}: global completed-square upper bound')
    records.append({'prefix':j+1,'alpha':str(alpha),'beta':str(beta),'gamma':str(gamma),
                    'squared_norm_upper_bound':str(upper)})
output = {'status':'PASS','construction':'one sine coefficient rule over the full orientation interval',
          'coefficients':{'a':'-(2+sin(theta))/3','c':'-(1+sin(theta))/3'},
          'orientation_degrees':[150,210],'words':4,'prefix_sets':9,
          'prefix_norm_bound':str(M),'closed_chain_length_lower_bound':str(1/M),
          'angular_sampling':False,'orientation_subdivision':False,
          'verification':'formal rational polynomial identities and exact fixed-algebraic bounds',
          'quadratic_bounds':records,'central_squared_norm_upper_bound':'19/20',
          'dependencies':['canonical Case 2 incidences','four-word upper-cap witness localization',
                          'balanced-prefix length inequality',
                          'y <= 1-x^2/2 when y>=0 and x^2+y^2=1',
                          'concave quadratic maximum by completing the square']}
Path(__file__).with_name('case2_sine_check.json').write_text(json.dumps(output,indent=2)+'\n')
print('PASS: formal prefix, reversal, and quadratic identities; exact fixed-algebraic bounds.')
print('PASS: one coefficient rule on [150,210]; all nine prefix norms < 49/50.')
print('PASS: closed-model chain length >= 50/49 > 1; no angular subdivision.')


==> anc/verification/Independent/recheck_with_mpmath.py <==
#!/usr/bin/env python3
"""An independent re-check of the computations behind Theorem 1.1.

This program was written from the statements of the paper (Lemma 5.4, Lemma 5.5,
Proposition 5.2, Proposition 5.3 and Appendix A), not from the checkers in
verification/Case2, Case3, Case4 and Geometric, and it shares no code with them.
It is not part of the proof route; it is a second opinion.

Part A repeats the interval checks of subcase R_U C_V with the interval arithmetic of
mpmath instead of the rational intervals of the checkers.  It reads the three coefficient
files, checks that the rectangles cover [150,210] x [0,30], and bounds the squared norm of
every proper prefix on every rectangle, bisecting as the checkers do.  It must reach the
counts of Table 3 of the paper: 914 pairs settled by interval bounds and 48 by Lemma 5.5.

Part B uses floating-point numbers and proves nothing.  It samples the same prefix norms,
tests the value of Phi in Lemma 5.4, Proposition 5.2 and Appendix A.2 on random chains
whose contacts lie on the rays of Table 2, and recomputes the numbers of Appendix A.1,
Figure 6 and Table 5.

Run from the supplement root:   python3 verification/Independent/recheck_with_mpmath.py
Needs NumPy and mpmath.  Takes about half a minute.
"""
import datetime, itertools, json, math, platform, random, sys
from fractions import Fraction as F
from pathlib import Path
import numpy as np
import mpmath
from mpmath import iv

SUPP = sys.argv[1] if len(sys.argv) > 1 else str(Path(__file__).resolve().parent.parent.parent)
iv.prec = 120
print("Independent re-check with mpmath intervals and floating-point sampling")
print("UTC:", datetime.datetime.now(datetime.timezone.utc).isoformat())
print("Python:", sys.version.split()[0], "| NumPy", np.__version__, "| mpmath", mpmath.__version__)
print("Platform:", platform.platform())


def ivF(x):
    """rigorous interval for a rational number"""
    x = F(x)
    return iv.mpf(x.numerator) / iv.mpf(x.denominator)

def P(lo, hi=None):
    """interval enclosure of (cos, sin) over an angle interval in degrees"""
    lo_i = ivF(lo); hi_i = ivF(hi if hi is not None else lo)
    t = iv.mpf([lo_i.a, hi_i.b]) * iv.pi / 180
    return (iv.cos(t), iv.sin(t))

def add(u, v): return (u[0] + v[0], u[1] + v[1])
def sc(s, u): return (s * u[0], s * u[1])
def n2hi(u):
    return float(((u[0] ** 2) + (u[1] ** 2)).b)

# orders (10) of the paper
ORDERS = []
for pre in itertools.permutations(["A", "Xm", "Xp"]):
    ORDERS.append(list(pre) + ["B", "C", "D", "E", "Y", "F"])
    ORDERS.append(list(pre) + ["B", "C", "D", "E", "F", "Y"])
PREFIXES = sorted({frozenset(o[:k]) for o in ORDERS for k in range(1, 9)},
                  key=lambda s: (len(s), sorted(s)))
assert len(ORDERS) == 12 and len(PREFIXES) == 13

def coeffs_iv(case, th, ph, lam, a, c):
    """Lemma 5.4 coefficient table, interval version. th, ph = (lo, hi) degrees."""
    eps = 1 if case == 3 else 0
    T, Pp = ("D", "C") if case == 2 else ("C", "D")
    lam = ivF(lam); c = ivF(c)
    s3 = iv.sqrt(3)
    a = -s3 * lam if a is None else ivF(a)
    cph, sph = P(*ph)
    mu0 = -lam * (sph + s3 * cph)
    mu1 = -2 * lam * cph
    g = -2 * (1 - lam) * P(15)[0]
    kap = 1 / (2 * P(F(15, 2))[0])
    e0 = P(90); e1 = P(-60)
    d = [P(th[0] + 90, th[1] + 90), P(th[0] - 60, th[1] - 60)]
    co = {"A": sc(a, e0), "B": sc(mu1, e1), T: sc(mu0 - a, e0),
          "Y": sc(lam, (cph, sph)),
          Pp: sc(c, d[eps]), "E": sc(g, d[1 - eps]), "F": sc(g - c, d[eps]),
          "Xm": sc((1 - lam) * kap, P(th[0] + F(15, 2), th[1] + F(15, 2))),
          "Xp": sc((1 - lam) * kap, P(th[0] + F(45, 2), th[1] + F(45, 2)))}
    return co

def certify(case, labels, th, ph, lam, a, c, depth=0, stat=None):
    co = coeffs_iv(case, th, ph, lam, a, c)
    v = (iv.mpf(0), iv.mpf(0))
    for l in labels: v = add(v, co[l])
    stat["nodes"] += 1; stat["depth"] = max(stat["depth"], depth)
    if n2hi(v) <= 1: return
    assert depth < 34, ("undecided", case, sorted(labels), th, ph)
    if th[1] - th[0] >= ph[1] - ph[0]:
        m = (th[0] + th[1]) / 2
        certify(case, labels, (th[0], m), ph, lam, a, c, depth + 1, stat)
        certify(case, labels, (m, th[1]), ph, lam, a, c, depth + 1, stat)
    else:
        m = (ph[0] + ph[1]) / 2
        certify(case, labels, th, (ph[0], m), lam, a, c, depth + 1, stat)
        certify(case, labels, th, (m, ph[1]), lam, a, c, depth + 1, stat)

def load(case):
    f = {2: "Case2/case2_actual_mixed_prefix_data.json",
         3: "Case3/case3_mixed_certificate_data.json",
         4: "Case4/case4_mixed_certificate_data.json"}[case]
    d = json.load(open(f"{SUPP}/verification/{f}"))
    rows = d["boxes"] if case == 2 else d["mixed_boxes"]
    out = []
    for r in rows:
        q = lambda s: F(str(s))
        a = None if r["a"] == "-sqrt(3)*lambda" else q(r["a"])
        out.append((r["name"], tuple(map(q, r["theta"])), tuple(map(q, r["phi"])),
                    q(r["lambda"]), a, q(r["c"])))
    return out

def coverage(rows):
    """exact: union of rectangles = [150,210] x [0,30] (independent method: inclusion of
    every cell of the grid cut by all end points, tested at the cell's midpoint and corners)"""
    tx = sorted({F(150), F(210)} | {x for r in rows for x in r[1]})
    px = sorted({F(0), F(30)} | {x for r in rows for x in r[2]})
    assert tx[0] == 150 and tx[-1] == 210 and px[0] == 0 and px[-1] == 30
    area = F(0)
    for t0, t1 in zip(tx, tx[1:]):
        for p0, p1 in zip(px, px[1:]):
            ok = any(r[1][0] <= t0 and t1 <= r[1][1] and r[2][0] <= p0 and p1 <= r[2][1] for r in rows)
            assert ok, ("gap", t0, t1, p0, p1)
            area += (t1 - t0) * (p1 - p0)
    assert area == 60 * 30
    overlap = sum((r[1][1] - r[1][0]) * (r[2][1] - r[2][0]) for r in rows) - area
    return len(tx), len(px), overlap

LEMMA55_i = frozenset(["A", "B", "Xm", "Xp"])
LEMMA55_ii = frozenset(["A", "B", "C", "Xm", "Xp"])

print("PART A: rigorous re-check with mpmath intervals (prec %d bits)" % iv.prec)
tot_iv = tot_an = 0
for case in (2, 3, 4):
    rows = load(case)
    nt, npx, ov = coverage(rows)
    stat = {"nodes": 0, "depth": 0}
    niv = nan = 0
    for name, th, ph, lam, a, c in rows:
        assert 150 <= th[0] < th[1] <= 210 and 0 <= ph[0] < ph[1] <= 30 and 0 < lam < 1
        for labels in PREFIXES:
            if a is None and labels == LEMMA55_i:
                assert ph[1] <= 60; nan += 1; continue      # Lemma 5.5(i)
            if case in (3, 4) and labels == LEMMA55_ii:
                nan += 1; continue                           # Lemma 5.5(ii)
            certify(case, labels, th, ph, lam, a, c, 0, stat); niv += 1
    tot_iv += niv; tot_an += nan
    print(f"  Case {case}: {len(rows)} rectangles cover the domain exactly "
          f"(grid {nt-1}x{npx-1}, overlap area {float(ov):.3g}); "
          f"interval {niv}, Lemma 5.5 {nan}, nodes {stat['nodes']}, depth {stat['depth']}")
print(f"  total: interval {tot_iv}, Lemma 5.5 {tot_an}, pairs {tot_iv + tot_an}")
assert (tot_iv, tot_an) == (914, 48)

# ---------------------------------------------------------------- Part B
print("PART B: floating-point checks")
rad = math.pi / 180
p = lambda t: np.array([math.cos(t * rad), math.sin(t * rad)])
R = lambda t: np.array([[math.cos(t * rad), -math.sin(t * rad)], [math.sin(t * rad), math.cos(t * rad)]])
e0, e1 = p(90), p(-60)
rho = math.cos(7.5 * rad); kap = 1 / (2 * rho); b = 2 * math.cos(15 * rad) - 1
assert np.allclose(kap * p(22.5), e0 + b * e1) and np.allclose(kap * p(7.5), b * e0 + e1)
print("  (19): kappa p_22.5 = e0 + b e1, kappa p_7.5 = b e0 + e1  ok;  b = %.6f, kappa = %.6f" % (b, kap))

def coeffs(case, th, ph, lam, a, c):
    eps = 1 if case == 3 else 0
    T, Pp = ("D", "C") if case == 2 else ("C", "D")
    if a is None: a = -math.sqrt(3) * lam
    mu0 = -lam * (math.sin(ph * rad) + math.sqrt(3) * math.cos(ph * rad))
    mu1 = -2 * lam * math.cos(ph * rad)
    g = -2 * (1 - lam) * math.cos(15 * rad)
    d = [R(th) @ e0, R(th) @ e1]
    return {"A": a * e0, "B": mu1 * e1, T: (mu0 - a) * e0, "Y": lam * p(ph),
            Pp: c * d[eps], "E": g * d[1 - eps], "F": (g - c) * d[eps],
            "Xm": (1 - lam) * kap * (R(th) @ p(7.5)), "Xp": (1 - lam) * kap * (R(th) @ p(22.5))}

for case in (2, 3, 4):
    rows = load(case); worst = (0, None); wnon = (0, None); zs = 0
    for name, th, ph, lam, a, c in rows:
        lam, c = float(lam), float(c); a = None if a is None else float(a)
        for t in np.linspace(float(th[0]), float(th[1]), 41):
            for f in np.linspace(float(ph[0]), float(ph[1]), 41):
                co = coeffs(case, t, f, lam, a, c)
                zs = max(zs, np.linalg.norm(sum(co.values())))
                for labels in PREFIXES:
                    n = np.linalg.norm(sum(co[l] for l in labels))
                    if n > worst[0]: worst = (n, (name, sorted(labels), round(float(t), 3), round(float(f), 3)))
                    lem = (a is None and labels == LEMMA55_i) or (case != 2 and labels == LEMMA55_ii)
                    if not lem and n > wnon[0]: wnon = (n, (name, sorted(labels), round(float(t), 3), round(float(f), 3)))
    assert worst[0] <= 1 + 1e-12 and zs < 1e-12
    print(f"  Case {case}: sampled max prefix norm {worst[0]:.9f} at {worst[1]}")
    print(f"           max over interval-checked prefixes {wnon[0]:.9f} at {wnon[1]}; |sum of coefficients| <= {zs:.1e}")

# Phi identity of Lemma 5.4 on random configurations
random.seed(1)
for case in (2, 3, 4):
    eps = 1 if case == 3 else 0
    T, Pp = ("D", "C") if case == 2 else ("C", "D")
    err = 0
    for _ in range(2000):
        th = random.uniform(150, 210); ph = random.uniform(0, 30); lam = random.uniform(.05, .95)
        a = random.uniform(-2, 2); c = random.uniform(-2, 2)
        V = np.array([random.uniform(-2, 2), random.uniform(-2, 2)])
        ray = {0: R(th) @ p(0), 1: R(th) @ p(30)}       # V_0, V_1 directions
        pts = {"A": random.uniform(0, 2) * p(0), T: random.uniform(0, 2) * p(0), "B": random.uniform(0, 2) * p(30),
               Pp: V + random.uniform(0, 2) * ray[eps], "F": V + random.uniform(0, 2) * ray[eps],
               "E": V + random.uniform(0, 2) * ray[1 - eps]}
        r = random.uniform(1, 1.5); pts["Y"] = r * p(ph)
        pts["Xm"] = V + np.array([random.uniform(-1, 1), random.uniform(-1, 1)])
        pts["Xp"] = V + np.array([random.uniform(-1, 1), random.uniform(-1, 1)])
        co = coeffs(case, th, ph, lam, a, c)
        Phi = sum(co[l] @ pts[l] for l in co)
        sm = (pts["Xm"] - V) @ (R(th) @ p(7.5)) - rho; sp = (pts["Xp"] - V) @ (R(th) @ p(22.5)) - rho
        err = max(err, abs(Phi - (1 + lam * (r - 1) + (1 - lam) * kap * (sm + sp))))
    assert err < 1e-12
    print(f"  Case {case}: Phi = 1 + lam(r-1) + (1-lam) kappa (s- + s+) on 2000 random chains, error {err:.1e}")
print("  incidences used: Case 2 U0:A,D U1:B V0:C,F V1:E; Case 3 U0:A,C U1:B V0:E V1:D,F; Case 4 U0:A,C U1:B V0:D,F V1:E (Table 2)")

# Lemma 5.5
mx = 0
for _ in range(20000):
    ph = random.uniform(0, 30); th = random.uniform(150, 210); lam = random.uniform(0, 1)
    w = np.array([-math.cos(ph * rad), math.sqrt(3) * (math.cos(ph * rad) - 1)])
    co = coeffs(3, th, ph, lam, None, 0.3)
    assert np.allclose(co["A"] + co["B"] + co["Xm"] + co["Xp"], lam * w + (1 - lam) * p(th + 15))
    assert np.allclose(co["A"] + co["B"] + co["C"] + co["Xm"] + co["Xp"], -lam * p(ph) + (1 - lam) * p(th + 15))
    mx = max(mx, np.linalg.norm(w))
print(f"  Lemma 5.5: both prefix formulas hold; max |w| on [0,30] = {mx:.6f} <= 1")

# Proposition 5.2 / Appendix A.1
Q = e0 + b * e1
def capcap2(th):
    x = math.sin(th * rad); a = -(2 + x) / 3; c = -(1 + x) / 3; Rt = R(th)
    return {"A": a * e0, "B": -b * e1, "D": (-1 - a) * e0, "XU": Q,
            "C": c * (Rt @ e0), "E": -b * (Rt @ e1), "F": (-1 - c) * (Rt @ e0), "XV": Rt @ Q}
O4 = [list(l) + list("BCDE") + list(r) for l in (["A", "XV"], ["XV", "A"]) for r in (["XU", "F"], ["F", "XU"])]
PF4 = sorted({frozenset(o[:k]) for o in O4 for k in range(1, 8)}, key=lambda s: (len(s), sorted(s)))
assert len(PF4) == 9
mx = {}
for th in np.linspace(150, 210, 6001):
    co = capcap2(th)
    assert np.linalg.norm(sum(co.values())) < 1e-12
    for s in PF4:
        n = np.linalg.norm(sum(co[l] for l in s)); k = "".join(sorted(s))
        if n > mx.get(k, (0, 0))[0]: mx[k] = (n, th)
print("  Prop 5.2 (Case 2, both sectors): max norm of each of the 9 prefixes over [150,210]:")
for k, (n, th) in sorted(mx.items(), key=lambda kv: (len(kv[0]), kv[0])):
    print(f"      {k:10s} {n:.5f} at {th:.2f}")
assert max(n for n, _ in mx.values()) < 49 / 50
err = 0
for _ in range(2000):
    th = random.uniform(150, 210); V = np.array([random.uniform(-2, 2), random.uniform(-2, 2)]); Rt = R(th)
    pts = {"A": random.uniform(0, 2) * p(0), "D": random.uniform(0, 2) * p(0), "B": random.uniform(0, 2) * p(30),
           "C": V + random.uniform(0, 2) * (Rt @ p(0)), "F": V + random.uniform(0, 2) * (Rt @ p(0)),
           "E": V + random.uniform(0, 2) * (Rt @ p(30)),
           "XU": np.array([random.uniform(-1, 1), random.uniform(-1, 1)]),
           "XV": V + np.array([random.uniform(-1, 1), random.uniform(-1, 1)])}
    co = capcap2(th); Phi = sum(co[l] @ pts[l] for l in co)
    sU = pts["XU"] @ p(22.5) - rho; sV = (pts["XV"] - V) @ (Rt @ p(22.5)) - rho
    err = max(err, abs(Phi - (1 + kap * (sU + sV))))
assert err < 1e-12
print(f"      Phi = 1 + kappa (s_U + s_V) on 2000 random chains, error {err:.1e}")
q1 = b / 2; q2 = 1 - math.sqrt(3) * q1; k = q1 * q1 + (q2 - 1 / 3) ** 2
print(f"      q1 = {q1:.6f}, q2 = {q2:.6f}, 4k = {4*k:.6f} (< 19/20), |Q|^2 = {q1*q1+q2*q2:.6f} (< 13/50)")
A1 = 1/9 - q2/2 - 2*q1/3; B1 = 2*q2/3 - 4*q1/3 + 4/9; C1 = q1*q1 + (q2 + 2/3)**2
A2 = -q2*q2 + q2/2 - q1*q1 - 2*q1/3 + 1/9; B2 = 4*q2/3 + 2*q1/3 - 2/9; C2 = 4*q2*q2 - 4*q2/3 + 4*q1*q1 + 1/9
print(f"      A1,B1,C1 = {A1:.5f}, {B1:.5f}, {C1:.5f}  (table: -A1>=0.29, |B1|<=0.05, C1<=0.957)")
print(f"      A2,B2,C2 = {A2:.5f}, {B2:.5f}, {C2:.5f}  (table: -A2>=0.35, |B2|<=0.35, C2<=0.872)")
assert -A1 >= .29 and abs(B1) <= .05 and C1 <= .957 and -A2 >= .35 and abs(B2) <= .35 and C2 <= .872
assert F(957, 1000) + F(1, 464) == F(55631, 58000) and F(109, 125) + F(7, 80) == F(1919, 2000)
assert F(55631, 58000) < F(49, 50) ** 2 and F(1919, 2000) < F(49, 50) ** 2

# Appendix A.2 / Table 5
print("  Table 5 (Cases 3 and 4, both sectors): largest norms and where")
h = {22.5: (-1, -b), 7.5: (-b, -1)}
tab = {(3, 0): (-13/20, -5/16), (3, 1): (-1/2, -1/2), (4, 0): (-3/4, -1/2), (4, 1): (-1/2, -1/4)}
E = [e0, e1]
for case in (3, 4):
    eps = 1 if case == 3 else 0
    for half, (lo, hi) in enumerate([(150, 180), (180, 210)]):
        fU, fV = (22.5, 7.5) if half == 0 else (7.5, 22.5)
        a, c = tab[(case, half)]
        def co34(th):
            Rt = R(th)
            return {"A": a * e0, "B": h[fU][1] * e1, "C": (h[fU][0] - a) * e0, "XU": kap * p(fU),
                    "D": c * (Rt @ E[eps]), "E": h[fV][1 - eps] * (Rt @ E[1 - eps]),
                    "F": (h[fV][eps] - c) * (Rt @ E[eps]), "XV": kap * p(th + fV)}
        res = {}
        for th in np.linspace(lo, hi, 30001):
            co = co34(th); assert np.linalg.norm(sum(co.values())) < 1e-12
            for s in PF4:
                n = np.linalg.norm(sum(co[l] for l in s)); kk = "".join(sorted(s))
                if n > res.get(kk, (0, 0))[0]: res[kk] = (n, th)
        row = [res[kk] for kk in ("AXV", "ABXV", "ABCDXV", "ABCDEXV")]
        crit = res["ABCXV"]; const = max(res[kk][0] for kk in res if kk not in ("AXV", "ABXV", "ABCXV", "ABCDXV", "ABCDEXV"))
        print(f"      Case {case} [{lo},{hi}]: " + "  ".join(f"{n:.6f} ({th:.2f})" for n, th in row)
              + f" | critical {crit[0]:.6f} ({crit[1]:.1f}) | constant <= {const:.4f}")
        assert max(n for n, _ in row) < .999 and crit[0] <= 1 + 1e-12 and const <= .75 + 1e-12
        # Phi identity
        err = 0
        for _ in range(500):
            th = random.uniform(lo, hi); V = np.array([random.uniform(-2, 2), random.uniform(-2, 2)]); Rt = R(th)
            ray = {0: Rt @ p(0), 1: Rt @ p(30)}
            pts = {"A": random.uniform(0, 2) * p(0), "C": random.uniform(0, 2) * p(0), "B": random.uniform(0, 2) * p(30),
                   "D": V + random.uniform(0, 2) * ray[eps], "F": V + random.uniform(0, 2) * ray[eps],
                   "E": V + random.uniform(0, 2) * ray[1 - eps],
                   "XU": np.array([random.uniform(-1, 1), random.uniform(-1, 1)]),
                   "XV": V + np.array([random.uniform(-1, 1), random.uniform(-1, 1)])}
            co = co34(th); Phi = sum(co[l] @ pts[l] for l in co)
            sU = pts["XU"] @ p(fU) - rho; sV = (pts["XV"] - V) @ p(th + fV) - rho
            err = max(err, abs(Phi - (1 + kap * (sU + sV))))
        assert err < 1e-12

# Lemma 3.3 and scalars quoted in the text
for Th in (60, 90, 120):
    w = math.sin(Th / 2 * rad) / math.cos(15 * rad); w2 = math.cos((Th / 2 - 15) * rad) / math.cos(15 * rad)
    cA, cX, cY, cF = -w2 * p(90), w * p(15), w * p(Th - 15), w2 * p(90 + Th)
    assert np.linalg.norm(cA + cX + cY + cF) < 1e-12 and abs(np.linalg.norm(cA + cX) - 1) < 1e-12
    assert w2 <= 1 + 1e-12 and w < 1
print("  Lemma 3.3: coefficients sum to zero and |c_A + c_X| = 1 for Theta = 60, 90, 120")
area = math.pi / 24 + (math.sqrt(6) - math.sqrt(2)) / 8
print(f"  area(H15) = {area:.10f}; sector - H15 = {math.pi/12 - area:.6f}; triangle - H15 = {0.2609562398 - area:.6f}; "
      f"d/dt = {math.pi/360*(1-math.cos(15*rad)):.4e}; 1 - rho = {1-rho:.6f}; 1 + 2 sin 1 = {1+2*math.sin(rad):.6f}")
print("INDEPENDENT RE-CHECK: PASS")


==> anc/verification/PROOF_ESSENTIAL.md <==
# Proof-essential verification guide

The proof of Theorem 1.1 combines the manuscript’s geometric reductions with one five-stage exact verification route. Run `python3 verification/verify_proof_essential.py` from the supplement root, without Python optimization. Only the Python standard library is required.

All commands and inventory paths below are relative to the supplement root unless stated otherwise.

## Five stages in execution order

| Stage | Checker | Certificate and acceptance |
| --- | --- | --- |
| 1 | `Geometric/verify_capcap_circles.py` | Cases 3 and 4 cap–cap: sixteen noncritical circular-arc comparisons give norm strictly below `999/1000`; four constant-prefix forms have norm at most `3/4`. The critical chord prefix has the analytic bound one. |
| 2 | `Geometric/verify_case2_sine.py` | Case 2 cap–cap: the single rule `a = -(2 + sin(theta))/3`, `c = -(1 + sin(theta))/3` works throughout `150 <= theta <= 210` degrees. The four orders of Lemma 4.5(c) give nine distinct sets of proper-prefix labels. Exact identities and fixed algebraic estimates give all nine norms strictly below `49/50`, yielding the closed-model chain-length bound `50/49 > 1`. |
| 3 | `Case2/verify_case2_actual_mixed_prefix.py` | Case 2 mixed: all 33 coefficient rectangles, 427 interval comparisons, and 2 analytic comparisons. |
| 4 | `Case3/verify_case3_mixed.py` | Case 3 mixed: all 20 coefficient rectangles, 237 interval comparisons, and 23 analytic comparisons. |
| 5 | `Case4/verify_case4_mixed.py` | Case 4 mixed: all 21 coefficient rectangles, 250 interval comparisons, and 23 analytic comparisons. |

Paths in the table are relative to `verification/`. Each mixed case covers the entire closed domain `[150,210]` degrees in `theta` times `[0,30]` degrees in `phi`. Each case has twelve orders of nine labels, whose proper prefixes form thirteen distinct label sets; each order has eight proper prefixes. The 74 rectangles account for 914 interval comparisons and 48 analytic comparisons, or 962 rectangle-prefix comparisons in total. Every rectangle is part of the proof.

## Complete runtime inventory

[PROOF_ESSENTIAL_FILES.json](PROOF_ESSENTIAL_FILES.json) gives the authoritative nine-file runtime inventory, byte sizes, and SHA-256 hashes. The files are:

1. `verification/verify_proof_essential.py`
2. `verification/Geometric/verify_capcap_circles.py`
3. `verification/Geometric/verify_case2_sine.py`
4. `verification/Case2/verify_case2_actual_mixed_prefix.py`
5. `verification/Case2/case2_actual_mixed_prefix_data.json`
6. `verification/Case3/verify_case3_mixed.py`
7. `verification/Case3/case3_mixed_certificate_data.json`
8. `verification/Case4/verify_case4_mixed.py`
9. `verification/Case4/case4_mixed_certificate_data.json`

The circle checker embeds the fixed `(a,c)` pairs from Appendix A.2:

| Case | Left half, `[150,180]` degrees | Right half, `[180,210]` degrees |
| --- | --- | --- |
| 3 | `(-13/20, -5/16)` | `(-1/2, -1/2)` |
| 4 | `(-3/4, -1/2)` | `(-1/2, -1/4)` |

It reads no coefficient data file. The mixed checkers read the three JSON files listed above. Section 5.3 of the paper and REPRODUCIBILITY.md explain the coverage, the coefficient strings, the symbolic entries and the prefix counts.

## Mathematical dependencies and strictness

Executable acceptance certifies the stated coefficient identities and prefix inequalities. The manuscript supplies the compact-cover reduction, supporting wedges and the order of the contacts (the Wedge Lemma of Section 4), the choice of witnesses, localization, symmetry and reflection arguments, radial–radial reduction, Case 1 unfolding, and the balanced-prefix length inequality. Those arguments connect the finite checks to universality for unit arcs.

The mixed certificates prove prefix norms at most one. Analytic norm-one cases are part of the proof. Strict length greater than one follows from positive radial or cap slack with `0 < lambda < 1` and positive cap multiplier `(1 - lambda)kappa`; it does not require a uniform strict prefix-norm margin. In particular, the two prefixes of Lemma 5.5 are handled analytically under their checked hypotheses.

The Case 2 cap–cap certificate separately has the uniform bound `49/50` and the resulting `50/49` chain-length bound. Figure 6 illustrates this certificate; the plotted curves are not part of its verification.

## Acceptance and controls

The driver must exit successfully after all five stages and print `H15 PROOF CHECKS: PASS`. It rejects optimized Python, because optimization can disable assertions needed by the complete route. Do not set `PYTHONOPTIMIZE` or pass `-O` or `-OO`.

`test_geometric_certificates.py` has three positive and twenty-three rejection controls, including the circle checker’s refusal of optimized execution. `test_mixed_certificates.py` has twelve rejection controls: a missing rectangle, an angular coverage gap, a negative weight, and a coefficient with the wrong sign in each mixed case. Controls alter temporary copies, require the intended failure reason, and leave distributed inputs unchanged. They support validation of the checkers and do not replace the proof run.

The execution logs and their machine-readable summary are provided in `validation/`, relative to the supplement root. These records identify the Python version and report the proof and control results. Their elapsed times are descriptive, not acceptance thresholds.

The inequalities of Section 6.2 (Proposition 6.6 and Remark 6.8) are not part of the proof of Theorem 1.1. They have their own checker, `Section6/verify_zarc_test.py`, which reads no data file.

See [REPRODUCIBILITY.md](REPRODUCIBILITY.md) for commands, portability, and detailed acceptance criteria.


==> anc/verification/PROOF_ESSENTIAL_FILES.json <==
{
  "schema": "h15-current-proof-inventory-v1",
  "version": "2026-10-04",
  "date": "2026-10-04",
  "entry_point": "verification/verify_proof_essential.py",
  "runtime_file_count": 9,
  "runtime": "Python standard library; do not optimize complete proof route.",
  "files": [
    {
      "path": "verification/verify_proof_essential.py",
      "runtime_required": true,
      "role": "five-stage proof driver",
      "bytes": 2003,
      "sha256": "a0b80ebe5ef2a0782d3e9bab13f313001027c90d2ec9428fd7a9571e9fe37759"
    },
    {
      "path": "verification/Geometric/verify_case2_sine.py",
      "runtime_required": true,
      "role": "Case2 global coefficient rule",
      "bytes": 11027,
      "sha256": "648027c56f27e291db081e9a07b02b9ae8868854c269bea7ea1f0230bb425346"
    },
    {
      "path": "verification/Geometric/verify_capcap_circles.py",
      "runtime_required": true,
      "role": "Cases3\u20134 fixed algebraic circle comparisons",
      "bytes": 4554,
      "sha256": "4d6e2bafc03fd469b1f3f39864c283f1057836272ea29b6569050cb07ac1d79e"
    },
    {
      "path": "verification/Case2/verify_case2_actual_mixed_prefix.py",
      "runtime_required": true,
      "role": "Case2 exact mixed prefixes",
      "bytes": 9149,
      "sha256": "d57f7bb8ce5ab82ae196958d23dcc8192543aa228d90cf98e60d367776676f9d"
    },
    {
      "path": "verification/Case2/case2_actual_mixed_prefix_data.json",
      "runtime_required": true,
      "role": "Case2 complete mixed coefficient data",
      "bytes": 8486,
      "sha256": "41dacf2cc8e89fa04c34479c06f31dbfe3b43a34e50b308cc1243724afabbdd5"
    },
    {
      "path": "verification/Case3/verify_case3_mixed.py",
      "runtime_required": true,
      "role": "Case3 exact mixed prefixes",
      "bytes": 12302,
      "sha256": "3180c08b644c70215dd6836bc9124cef9120761378bda85d6d76f3958f7d82ac"
    },
    {
      "path": "verification/Case3/case3_mixed_certificate_data.json",
      "runtime_required": true,
      "role": "Case3 complete mixed coefficient data",
      "bytes": 4935,
      "sha256": "34067fe47224d19ba33296429f92e223ce94eea71ff3e27f309a9e0daabb3335"
    },
    {
      "path": "verification/Case4/verify_case4_mixed.py",
      "runtime_required": true,
      "role": "Case4 exact mixed prefixes",
      "bytes": 12227,
      "sha256": "026df0180fa20bbbf4f2297167deb05ab751e2f40d37e4b1372f681927d563b1"
    },
    {
      "path": "verification/Case4/case4_mixed_certificate_data.json",
      "runtime_required": true,
      "role": "Case4 complete mixed coefficient data",
      "bytes": 5011,
      "sha256": "9cfa032eb6482560d48dbcddab4b5f59a529960597474b7b4f04b9902551c13a"
    }
  ],
  "inventory_self": "verification/PROOF_ESSENTIAL_FILES.json",
  "edition": "current first-submission certificates"
}


==> anc/verification/REPRODUCIBILITY.md <==
# Reproducibility guide

All commands below are run from the supplement root, the directory containing `verification/`, `validation/`, and `verify_snapshot.py`.

## Exact verification

Use Python 3 with its standard library. The recorded Python version appears in the execution logs in `validation/`. No numerical optimizer, coefficient search, plotting package, or network access is required to check the proof. Keep `PYTHONOPTIMIZE` unset and do not use `-O` or `-OO`.

From the supplement root:

```sh
python3 verification/verify_proof_essential.py
```

The driver resolves files relative to its own location and starts each checker in that checker’s directory. An absolute invocation of the driver therefore works from any working directory. It stops at the first unsuccessful stage and refuses optimized Python. A complete successful run exits with status zero and prints `H15 PROOF CHECKS: PASS` after all five stages.

The execution order is Cases 3/4 cap–cap circles, Case 2 cap–cap sine rule, Case 2 mixed, Case 3 mixed, and Case 4 mixed. [PROOF_ESSENTIAL.md](PROOF_ESSENTIAL.md) describes every certificate and its mathematical dependencies. [PROOF_ESSENTIAL_FILES.json](PROOF_ESSENTIAL_FILES.json) supplies the nine required files and their hashes.

## Individual stages

These commands are for the supplement root. The mixed-data argument is explicit because the checkers’ default filenames are relative to the working directory.

```sh
python3 verification/Geometric/verify_capcap_circles.py
python3 verification/Geometric/verify_case2_sine.py
python3 verification/Case2/verify_case2_actual_mixed_prefix.py verification/Case2/case2_actual_mixed_prefix_data.json
python3 verification/Case3/verify_case3_mixed.py verification/Case3/case3_mixed_certificate_data.json
python3 verification/Case4/verify_case4_mixed.py verification/Case4/case4_mixed_certificate_data.json
```

The two geometric programs write their check summaries beside their source files. Such output summaries are not runtime inputs.

## Domain, arithmetic, and acceptance criteria

Each mixed case verifies the full closed rectangle `theta in [150,210]` degrees and `phi in [0,30]` degrees. Coefficient rectangles must cover the domain, including its boundaries. Coefficients are parsed as exact rational values from strings; symbolic `-sqrt(3)*lambda` entries preserve that formula. Interval arithmetic uses outward rational enclosures. Trigonometric bounds use quadrant reduction, Machin’s formula for pi, and alternating Taylor bounds with explicit remainders.

Each mixed case has twelve orders of nine labels, whose proper prefixes form thirteen distinct label sets; each order has eight proper prefixes. Acceptance requires the complete rectangle inventory, valid endpoints and coefficient conditions, positive multipliers, full coverage, and every required squared prefix norm at most one, either by interval certification or by an analytic case with verified hypotheses.

| Case | Required rectangles | Interval comparisons | Analytic comparisons |
| --- | ---: | ---: | ---: |
| 2 | 33 | 427 | 2 |
| 3 | 20 | 237 | 23 |
| 4 | 21 | 250 | 23 |
| Total | 74 | 914 | 48 |

The Case 2 sine checker verifies formal rational-polynomial identities and fixed algebraic bounds on the entire orientation interval, with no angular sampling or subdivision. All nine prefix norms are strictly below `49/50`, giving the closed-model length bound `50/49`. The Cases 3/4 circle checker performs sixteen circular-arc comparisons with norm strictly below `999/1000`, bounds the constant-prefix forms by `3/4`, and retains the analytic critical chord bound one. In the mixed argument the strict inequality for the length comes from positive cap and radial slack, also when a prefix norm equals one.

## Section 6.2

From the supplement root:

```sh
python3 verification/Section6/verify_zarc_test.py
```

This checker is independent of the five-stage proof route and of the data files. For an angle `chi` it encloses

```
F(chi, eps, theta) = f_chi(theta)/12 + sqrt(111) f_chi(theta + eps*beta)/12,
f_chi(phi) = sin(120 - chi)|sin(phi)| + cos(chi)|cos(phi - 120)| + (1/2)|cos(phi - chi)|,
```

where `cos(beta) = 6/sqrt(111)` and `sin(beta) = 5 sqrt(3)/sqrt(111)`, at the points `0, 30, 90 + chi` and `-eps*beta, 30 - eps*beta, 90 + chi - eps*beta` modulo 180 degrees. Sines and cosines of rational angles are enclosed as in the mixed checkers; `sqrt(3)` and `sqrt(111)` are enclosed from integer square roots, and angles containing `beta` are handled by the addition formulas. All end points are rational and rounded outward to 40 decimal places.

Acceptance requires:

1. `F(16.8, eps, theta) > cos(13.2)` at all twelve points, for `eps = 1` and `eps = -1` (Proposition 6.6 and Table 4);
2. `<Q_3, p_16.85> < cos(13.15)` and `|Q_3|^2 = 5317/5328 < 1` (Proposition 6.6);
3. `F(15, 1, theta) > cos(5)` at the five points in `[0, 140]` and at `140`, and `F(25, 1, theta) > cos(5)` at the one point in `[140, 180]` and at `140` and `180` (Remark 6.8). The program also checks that every other point lies strictly outside the interval in question.

A successful run prints `SECTION 6 CHECKS: PASS`.

## Control tests and execution records

From the supplement root:

```sh
python3 verification/test_geometric_certificates.py
python3 verification/test_mixed_certificates.py
python3 verification/test_section6.py
```

The geometric suite must report three positive and twenty-three rejection controls. It checks the Case 2 sine program under normal and optimized execution and confirms the circle program’s optimization refusal and its intended rejection conditions. This control coverage does not authorize optimized execution of the complete proof route.

The mixed suite must report all twelve intended rejections: deleting a rectangle, creating an angular coverage gap, making a weight negative, and changing the sign of the coefficient `c` of one rectangle, in each of Cases 2, 3, and 4. In the last control a prefix norm exceeds one, and the checker must fail at its bisection limit. A control succeeds only if the altered input fails for the expected reason. Both suites use temporary copies and preserve distributed source and data files.

The Section 6 suite must report two positive and two rejection controls. It confirms that the checker accepts the triangle `conv{O, p_0, p_30}`, that it rejects the values for `t = 3.7` at `theta = beta` for reflected copies, where the arc does fit, and that the single chord `chi = 15` does not suffice for the pentagon.

The distributed execution logs and machine-readable summary are in `validation/`. Consult them for the interpreter version, individual stage output, exit codes, and control results. When reproducing the checks, require the success conditions above rather than an exact match of timings or platform descriptions.

Run times depend on the machine and are not acceptance thresholds. Executable checks do not replace the manuscript’s geometric reductions or independent human review.

## Independent re-check

From the supplement root:

```sh
python3 verification/Independent/recheck_with_mpmath.py
```

The program needs NumPy and mpmath. Part A is rigorous: it reads the three coefficient files, checks the coverage of `[150,210] x [0,30]`, and bounds every squared prefix norm with mpmath intervals at 120 bits, bisecting the longer side when a bound exceeds one. It must report 427, 237 and 250 pairs settled by interval bounds and 2, 23 and 23 by Lemma 5.5, as in Table 3 of the paper. In the recorded run it also visits the same numbers of rectangles as the checkers (3529, 1681 and 2568) and reaches the same depths (13, 9 and 10). Part B is floating-point sampling and proves nothing: prefix norms on a 41 x 41 grid in each rectangle, the value of `Phi` on random chains, and the numbers of Appendix A.1, Figure 6 and Table 5. A successful run prints `INDEPENDENT RE-CHECK: PASS`.

## Experiments

The programs in `exploration/` are the numerical experiments of Section 1.1. They are not needed to check any statement of the paper; `exploration/README.md` describes them and records their output.

## Snapshot integrity

From the supplement root, run:

```sh
python3 verify_snapshot.py
```

This compares distributed files against `SHA256SUMS.json` in the supplement root. Extra locally generated outputs are allowed. The manifest itself is the comparison record; hash agreement is not a signature or a proof of mathematical correctness. The separate nine-file runtime inventory identifies exactly which source and data files the proof driver requires.


==> anc/verification/Section6/verify_zarc_test.py <==
#!/usr/bin/env python3
"""Exact check of the finite inequalities in Section 6.2 of the paper.

The z-arc Z of Example 6.4 has end segments of length 1/12 and a middle
segment of length 5/6; its convex hull is a parallelogram with sides 1/12
and sqrt(111)/12 that make the angle beta, where cos(beta) = 6/sqrt(111)
and sin(beta) = 5*sqrt(3)/sqrt(111).

For an angle chi put

    f_chi(phi) = sin(120 - chi)|sin(phi)| + cos(chi)|cos(phi - 120)|
                 + (1/2)|cos(phi - chi)|        (angles in degrees),

    F(chi, eps, theta) = f_chi(theta)/12 + sqrt(111) f_chi(theta + eps*beta)/12,

with eps = +1 for direct copies of Z and eps = -1 for reflected copies
(the upper and the lower sign in the paper).

Lemma 6.5 of the paper shows that a copy of Z in the triangle
x_2 >= 0, <x, p_120> <= 0, <x, p_chi> <= h satisfies
F(chi, eps, theta) <= h, and that F(chi, eps, .) is concave between
consecutive points of

    {0, 30, 90 + chi} and {0, 30, 90 + chi} - eps*beta   (mod 180).

This program checks, with rational interval arithmetic:

  (1) Proposition 6.6: F(16.8, eps, theta) > cos(13.2) at these twelve
      points; so Z has no congruent copy in H_t for t <= 3.6 degrees.
  (2) Proposition 6.6: the point Q_3 of Example 6.4 has norm less than one
      and satisfies <Q_3, p_16.85> <= cos(13.15); so the copy of Z in
      Example 6.4 lies in H_t for t >= 3.7 degrees.
  (3) Remark 6.8: F(15, +1, theta) > cos(5) at the breakpoints in [0, 140]
      and at 140, and F(25, +1, theta) > cos(5) at the breakpoints in
      [140, 180] and at 140 and 180; so Z has no congruent copy in the
      pentagon conv{O, p_0, p_10, p_20, p_30}.

Only the Python standard library is used.  Run without -O.
"""
from __future__ import annotations

import datetime
import platform
import sys
from fractions import Fraction as F

if sys.flags.optimize:
    raise SystemExit("ERROR: run without -O/-OO or PYTHONOPTIMIZE; the checks are assertions.")


class I:
    """Closed interval with rational end points."""

    __slots__ = ("lo", "hi")

    def __init__(self, lo, hi=None):
        self.lo = F(lo)
        self.hi = self.lo if hi is None else F(hi)
        if self.lo > self.hi:
            raise ValueError((self.lo, self.hi))

    def __add__(self, other):
        other = as_interval(other)
        return I(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return I(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-as_interval(other))

    def __rsub__(self, other):
        return as_interval(other) - self

    def __mul__(self, other):
        other = as_interval(other)
        products = (self.lo * other.lo, self.lo * other.hi, self.hi * other.lo, self.hi * other.hi)
        return I(min(products), max(products))

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = as_interval(other)
        if other.lo <= 0 <= other.hi:
            raise ZeroDivisionError("interval contains zero")
        return self * I(1 / other.hi, 1 / other.lo)

    def abs(self):
        if self.lo >= 0:
            return self
        if self.hi <= 0:
            return -self
        return I(0, max(-self.lo, self.hi))

    def __repr__(self):
        return f"[{float(self.lo):.10f}, {float(self.hi):.10f}]"


def as_interval(x):
    return x if isinstance(x, I) else I(x)


def outward(x: I, digits: int = 40) -> I:
    scale = 10 ** digits
    lo = F((x.lo * scale).numerator // (x.lo * scale).denominator, scale)
    hi = F(-((-(x.hi * scale).numerator) // (x.hi * scale).denominator), scale)
    return I(lo, hi)


def sqrt_interval(n: int, digits: int = 40) -> I:
    """Rational enclosure of sqrt(n), from the integer square root."""
    from math import isqrt

    scale = 10 ** digits
    root = isqrt(n * scale * scale)
    lo, hi = F(root, scale), F(root + 1, scale)
    assert lo * lo <= n <= hi * hi
    return I(lo, hi)


def atan_inverse(q: int, terms: int) -> I:
    """Enclosure of arctan(1/q) by the alternating series."""
    x = F(1, q)
    total, power = F(0), x
    for k in range(terms):
        term = power / (2 * k + 1)
        total += term if k % 2 == 0 else -term
        power *= x * x
    nxt = power / (2 * terms + 1)
    return I(total - nxt, total) if terms % 2 == 1 else I(total, total + nxt)


PI = outward(16 * atan_inverse(5, 40) - 4 * atan_inverse(239, 14), 50)  # Machin


def _sin_series(x: F, pairs: int = 14) -> I:
    lo = up = F(0)
    term, x2 = x, x * x
    for k in range(2 * pairs + 2):
        if k:
            term = term * x2 / ((2 * k) * (2 * k + 1))
        signed = term if k % 2 == 0 else -term
        if k <= 2 * pairs:
            up += signed
        lo += signed
    return I(lo, up)


def _cos_series(x: F, pairs: int = 14) -> I:
    lo = up = F(0)
    term, x2 = F(1), x * x
    for k in range(2 * pairs + 2):
        if k:
            term = term * x2 / ((2 * k - 1) * (2 * k))
        signed = term if k % 2 == 0 else -term
        if k <= 2 * pairs:
            up += signed
        lo += signed
    return I(lo, up)


_CACHE: dict[F, tuple[I, I]] = {}


def sin_cos(deg) -> tuple[I, I]:
    """Enclosures of sin and cos of a rational number of degrees."""
    a = F(deg) % 360
    if a in _CACHE:
        return _CACHE[a]
    quadrant = int(a // 90)
    r = a - 90 * quadrant
    swap = r > 45
    base = 90 - r if swap else r
    # 0 <= base <= 45 degrees, so the alternating series bounds apply.
    x = I(base * PI.lo / 180, base * PI.hi / 180)
    s = outward(I(_sin_series(x.lo).lo, _sin_series(x.hi).hi))
    c = outward(I(_cos_series(x.hi).lo, _cos_series(x.lo).hi))
    if swap:
        s, c = c, s
    result = {0: (s, c), 1: (c, -s), 2: (-s, -c), 3: (-c, s)}[quadrant]
    _CACHE[a] = result
    return result


# Proposition 6.6, first statement: t = 3.6, so m_t = 16.8 and delta_t = 13.2.
CHI_SMALL_TRIM = F(84, 5)
DELTA_SMALL_TRIM = F(66, 5)

SQRT3 = sqrt_interval(3)
SQRT111 = sqrt_interval(111)
SIN_BETA = 5 * SQRT3 / SQRT111
COS_BETA = I(6) / SQRT111
# sin^2 + cos^2 = 75/111 + 36/111 = 1 exactly.


class Angle:
    """The angle  deg + k*beta  (deg rational, k integer)."""

    def __init__(self, deg, k: int = 0):
        self.deg, self.k = F(deg), int(k)

    def shift(self, deg=0, k=0):
        return Angle(self.deg + F(deg), self.k + k)

    def sin_cos(self) -> tuple[I, I]:
        s, c = sin_cos(self.deg)
        sb, cb = I(0), I(1)
        for _ in range(abs(self.k)):  # angle addition for k*beta
            sb, cb = sb * COS_BETA + cb * SIN_BETA, cb * COS_BETA - sb * SIN_BETA
        if self.k < 0:
            sb = -sb
        return s * cb + c * sb, c * cb - s * sb

    def describe(self) -> str:
        if self.k == 0:
            return f"{float(self.deg):g}"
        if self.deg == 0 and self.k == 1:
            return "beta"
        beta = " + beta" if self.k == 1 else (" - beta" if self.k == -1 else f" + {self.k} beta")
        return f"{float(self.deg):g}{beta}"


def f(chi: F, phi: Angle) -> I:
    """Enclosure of f_chi(phi)."""
    s120, _ = sin_cos(120 - chi)
    _, cchi = sin_cos(chi)
    s, _ = phi.sin_cos()
    _, c120 = phi.shift(deg=-120).sin_cos()
    _, cchi_shift = phi.shift(deg=-chi).sin_cos()
    return s120 * s.abs() + cchi * c120.abs() + F(1, 2) * cchi_shift.abs()


def big_f(chi: F, eps: int, theta: Angle) -> I:
    return (f(chi, theta) + SQRT111 * f(chi, theta.shift(k=eps))) / 12


def breakpoints(chi: F, eps: int) -> list[Angle]:
    base = [F(0), F(30), 90 + chi]
    pts = [Angle(d) for d in base]
    for d in base:
        # d - eps*beta, moved into [0, 180) by a multiple of 180 degrees
        # (55 < beta < 56, checked below).
        value_lo = d - eps * F(56) if eps > 0 else d + F(55)
        shift = 0
        while value_lo + shift < 0:
            shift += 180
        while value_lo + shift >= 180:
            shift -= 180
        pts.append(Angle(d + shift, -eps))
    return pts


def check_beta_range():
    # 55 degrees < beta < 56 degrees, by comparing tangents (increasing on (0, 90)).
    tan_beta = SIN_BETA / COS_BETA
    s55, c55 = sin_cos(55)
    s56, c56 = sin_cos(56)
    assert (s55 / c55).hi < tan_beta.lo and tan_beta.hi < (s56 / c56).lo


def angle_enclosure(a: Angle) -> tuple[F, F]:
    """Crude enclosure in degrees, using 55 < beta < 56."""
    lo = a.deg + (55 * a.k if a.k >= 0 else 56 * a.k)
    hi = a.deg + (56 * a.k if a.k >= 0 else 55 * a.k)
    return lo, hi


def check_family(name: str, chi, eps: int, bound_deg, window=None, extra=()):
    """Assert F(chi, eps, theta) > cos(bound_deg) at the breakpoints in the window."""
    chi = F(chi)
    _, cos_bound = sin_cos(F(bound_deg))
    points = []
    for a in breakpoints(chi, eps):
        lo, hi = angle_enclosure(a)
        if window is None:
            points.append(a)
        elif window[0] <= lo and hi <= window[1]:
            points.append(a)
        else:
            # the breakpoint must lie strictly outside the window
            assert hi < window[0] or lo > window[1], (name, a.describe())
    points.extend(Angle(d) for d in extra)
    worst = None
    for a in points:
        value = big_f(chi, eps, a)
        assert value.lo > cos_bound.hi, (name, a.describe(), value, cos_bound)
        margin = value.lo - cos_bound.hi
        if worst is None or margin < worst[0]:
            worst = (margin, a)
        print(f"  {name}  eps={eps:+d}  theta = {a.describe():<16} F in {value}  > {float(cos_bound.hi):.10f}")
    return len(points), worst


def main() -> int:
    print("Section 6.2 checks: the arc Z in small trims and in the pentagon")
    print("UTC:", datetime.datetime.now(datetime.timezone.utc).isoformat())
    print("Python:", sys.version.replace("\n", " "))
    print("Platform:", platform.platform())
    check_beta_range()

    print("(1) Proposition 6.6: chi = 16.8, h = cos(13.2)  [H_t for t = 3.6]")
    total = 0
    worst = None
    for eps in (+1, -1):
        n, w = check_family("H_3.6", CHI_SMALL_TRIM, eps, DELTA_SMALL_TRIM)
        total += n
        worst = w if worst is None or w[0] < worst[0] else worst
    assert total == 12
    print(f"  smallest margin {float(worst[0]):.3e} at theta = {worst[1].describe()}")

    print("(2) Proposition 6.6: the copy of Example 6.4 lies in H_t for t = 3.7")
    x3 = I(21) / (2 * SQRT111)
    y3 = 5 * SQRT3 / (12 * SQRT111)
    assert F(5317, 5328) < 1  # |Q_3|^2 = 5317/5328
    norm2 = x3 * x3 + y3 * y3
    assert norm2.lo <= F(5317, 5328) <= norm2.hi
    assert norm2.hi < 1
    s, c = sin_cos(F(337, 20))  # m_t = 16.85 for t = 3.7
    _, c_delta = sin_cos(F(263, 20))  # delta_t = 13.15
    value = x3 * c + y3 * s
    assert value.hi < c_delta.lo, (value, c_delta)
    print(f"  <Q_3, p_16.85> in {value}  <  cos(13.15), which is at least {float(c_delta.lo):.10f}")

    print("(3) Remark 6.8: the pentagon conv{O, p_0, p_10, p_20, p_30}")
    n1, w1 = check_family("K10", 15, +1, 5, window=(F(0), F(140)), extra=(F(140),))
    n2, w2 = check_family("K10", 25, +1, 5, window=(F(140), F(180)), extra=(F(140), F(180)))
    assert (n1, n2) == (6, 3), (n1, n2)
    print(f"  smallest margins {float(w1[0]):.3e} (chi = 15) and {float(w2[0]):.3e} (chi = 25)")

    print("SECTION 6 CHECKS: PASS")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verification/test_geometric_certificates.py <==
#!/usr/bin/env python3
"""Positive and rejection controls for the current Case 2 sine certificate.

Mutations apply to temporary copies only. Each textual change must match
exactly once, and the damaged checker must reject for the intended reason
under both normal and optimized Python. No production artifact is edited.
"""
from __future__ import annotations

import json
import os
from pathlib import Path
import subprocess
import sys
import tempfile

BASE = Path(__file__).resolve().parent


def invoke(script, optimized):
    environment = dict(os.environ)
    environment.pop('PYTHONOPTIMIZE', None)
    command = [sys.executable] + (['-O'] if optimized else []) + [str(script)]
    return subprocess.run(command, cwd=script.parent, env=environment,
                          text=True, capture_output=True)


def main():
    sources = {name:(BASE/'Geometric'/filename).read_text(encoding='utf-8')
               for name,filename in [('sine','verify_case2_sine.py')]}
    controls = [
        ('sine','bad sine coefficient','a = -(2+x)*F(1,3)',
         'a = -(2+x)*F(1,4)','coefficient reversal identity'),
        ('sine','bad support coefficient',"'B':(-r,1-h)",
         "'B':(-r,2-h)",'U coefficient balance'),
        ('sine','invalid root isolation',"Interval('1.73205','1.73206')",
         "Interval('1.73207','1.73208')",'sqrt(3) isolation'),
        ('sine','insufficient constant precision',"Interval('.9318','.9319')",
         "Interval('.9','1')",'central norm square < 19/20'),
        ('sine','missing localized words',"product([('A','XV'),('XV','A')],[('XU','F'),('F','XU')])",
         "product([('A','XV')],[('XU','F'),('F','XU')])",'four words and nine prefix sets'),
        ('sine','target above one','M = F(49,50)','M = F(2)','positive norm bound strictly below one'),
        ('sine','negative global target','M = F(49,50)','M = F(-49,50)','positive norm bound strictly below one'),
        ('sine','unsupported stronger target','M = F(49,50)','M = F(9,10)','constant and central prefixes below M'),
        ('sine','negative quadratic curvature bound','(F(29,100),F(1,20),F(957,1000))',
         '(F(-29,100),F(1,20),F(957,1000))','valid completion parameters'),
        ('sine','missing quadratic bound row',
         'table = [(F(29,100),F(1,20),F(957,1000)),\n         (F(7,20),F(7,20),F(109,125))]',
         'table = [(F(29,100),F(1,20),F(957,1000))]','complete two-quadratic inventory'),
    ]
    records=[]
    with tempfile.TemporaryDirectory(prefix='h15-geometric-controls-') as directory:
        root=Path(directory)
        for name,source in sources.items():
            script=root/(name+'.py')
            script.write_text(source,encoding='utf-8')
            for optimized in [False,True]:
                result=invoke(script,optimized)
                if result.returncode or 'PASS:' not in result.stdout:
                    raise RuntimeError(('positive control failed',name,optimized,result.stdout,result.stderr))
                records.append({'kind':'positive','certificate':name,'optimized':optimized,'status':'PASS'})
                print(f'PASS positive: {name}, optimized={optimized}',flush=True)
        for name,title,old,new,expected in controls:
            source=sources[name]
            if source.count(old)!=1 or old==new:
                raise RuntimeError(('mutation did not match exactly once',title,source.count(old)))
            damaged=source.replace(old,new,1)
            if damaged==source:
                raise RuntimeError(('mutation was not applied',title))
            script=root/(name+'_damaged.py')
            script.write_text(damaged,encoding='utf-8')
            for optimized in [False,True]:
                result=invoke(script,optimized)
                if result.returncode==0 or expected not in result.stderr:
                    raise RuntimeError(('damaged certificate not rejected as expected',title,optimized,
                                        result.returncode,expected,result.stdout,result.stderr))
                records.append({'kind':'negative','certificate':name,'test':title,
                                'optimized':optimized,'status':'PASS: rejected','reason':expected})
                print(f'PASS rejection: {title}, optimized={optimized}: {expected}',flush=True)
        circle=(BASE/'Geometric'/'verify_capcap_circles.py').read_text(encoding='utf-8')
        script=root/'circle.py'
        script.write_text(circle,encoding='utf-8')
        result=invoke(script,False)
        if result.returncode or 'PASS:' not in result.stdout:
            raise RuntimeError(('circle positive control failed',result.stdout,result.stderr))
        records.append({'kind':'positive','certificate':'circle','optimized':False,'status':'PASS'})
        print('PASS positive: circle, optimized=False',flush=True)
        result=invoke(script,True)
        if result.returncode==0 or 'optimization disables required proof checks' not in result.stderr:
            raise RuntimeError(('circle optimization guard failed',result.stdout,result.stderr))
        records.append({'kind':'negative','certificate':'circle','test':'optimization guard','status':'PASS: rejected'})
        print('PASS rejection: circle refuses optimized execution',flush=True)
        for title,old,new,expected in [
            ('missing circle case','[(3,1),(4,0)]','[(3,1)]','complete sixteen-comparison inventory'),
            ('invalid circle target','m=F(999,1000)','m=F(2)','positive circle bound below one')]:
            if circle.count(old)!=1:
                raise RuntimeError(('circle mutation did not match exactly once',title))
            script.write_text(circle.replace(old,new,1),encoding='utf-8')
            result=invoke(script,False)
            if result.returncode==0 or expected not in result.stderr:
                raise RuntimeError(('circle rejection missing',title,result.stdout,result.stderr))
            records.append({'kind':'negative','certificate':'circle','test':title,'status':'PASS: rejected','reason':expected})
            print(f'PASS rejection: {title}: {expected}',flush=True)
    positive=sum(r['kind']=='positive' for r in records)
    negative=sum(r['kind']=='negative' for r in records)
    print(f'PASS: {positive} positive controls and {negative} rejection controls; distributed sources unchanged.',flush=True)
    return records


if __name__=='__main__':
    main()


==> anc/verification/test_mixed_certificates.py <==
#!/usr/bin/env python3
"""Portable rejection controls for mixed-state inventory, coverage, signs and norms.

Positive verification is performed by verify_proof_essential.py. These controls
mutate temporary copies only and require the intended rejection, not merely
any unsuccessful subprocess. Production proof arithmetic is unchanged.
"""
import copy
from fractions import Fraction
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent.parent
CASES = [
    (2, 'Case2/verify_case2_actual_mixed_prefix.py', 'Case2/case2_actual_mixed_prefix_data.json', 'boxes'),
    (3, 'Case3/verify_case3_mixed.py', 'Case3/case3_mixed_certificate_data.json', 'mixed_boxes'),
    (4, 'Case4/verify_case4_mixed.py', 'Case4/case4_mixed_certificate_data.json', 'mixed_boxes'),
]


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def main():
    inventory = json.loads((ROOT / 'verification/PROOF_ESSENTIAL_FILES.json').read_text())
    inputs = [row['path'] for row in inventory['files'] if row['runtime_required']]
    env = dict(os.environ)
    env.pop('PYTHONOPTIMIZE', None)
    results = []
    for case, script, data_path, key in CASES:
        original = json.loads((ROOT / 'verification' / data_path).read_text())
        for mutation in ['missing_box', 'coverage_gap', 'negative_weight', 'wrong_coefficient']:
            altered = copy.deepcopy(original)
            rows = altered[key]
            if mutation == 'missing_box':
                rows.pop(0)
                expected = 'coverage gap' if case == 2 else 'unexpected mixed-box count'
            elif mutation == 'coverage_gap':
                for row in rows:
                    if Fraction(row['theta'][0]) < 151:
                        row['theta'][0] = '151'
                expected = 'coverage gap'
            elif mutation == 'negative_weight':
                rows[0]['lambda'] = '-1/10'
                expected = 'assert F(0) < lam < F(1)' if case == 2 else 'lambda'
            else:
                # Change the sign of c in the first rectangle.  A prefix norm then
                # exceeds one there, and the interval check must fail at its depth limit.
                rows[0]['c'] = rows[0]['c'].lstrip('-')
                expected = 'uncertified prefix' if case == 2 else "'MIX'"
            require(altered != original, 'Mutation did not change input')
            with tempfile.TemporaryDirectory(prefix='h15-mixed-control-') as temporary:
                base = Path(temporary)
                for name in inputs:
                    target = base / name
                    target.parent.mkdir(parents=True, exist_ok=True)
                    shutil.copy2(ROOT / name, target)
                (base / 'verification' / data_path).write_text(json.dumps(altered))
                command = [sys.executable, str(base / 'verification' / script),
                           str(base / 'verification' / data_path)]
                run = subprocess.run(command, cwd=temporary, env=env, capture_output=True, text=True, timeout=60)
                output = run.stdout + run.stderr
                require(run.returncode != 0 and expected in output,
                        'Intended rejection missing: Case %s %s\n%s' % (case, mutation, output))
                results.append({'case': case, 'mutation': mutation, 'expected': expected, 'status': 'PASS'})
                print('PASS: Case %s rejects %s (%s)' % (case, mutation, expected))
    require(len(results) == 12, 'Expected twelve rejection controls')
    print('PASS: all twelve mixed-state rejection controls; distributed inputs unchanged')
    return results


if __name__ == '__main__':
    main()


==> anc/verification/test_section6.py <==
#!/usr/bin/env python3
"""Control tests for Section6/verify_zarc_test.py.

The checker must accept the inequalities stated in the paper and must
reject altered ones for the intended reason:

  1. with the values for t = 3.7 (chi = 16.85, delta = 13.15) the test of
     Proposition 6.6 must fail at theta = beta for reflected copies, since
     the arc Z does fit in H_t for t = 3.7;
  2. with the single chord chi = 15 on the whole range [0, 180], the test
     for the pentagon must fail (two chords are needed in Remark 6.8);
  3. the triangle conv{O, p_0, p_30} (chi = 15, h = cos 15) must pass.

Only the Python standard library is used.  Run without -O.
"""
from __future__ import annotations

import contextlib
import importlib.util
import io
import sys
from fractions import Fraction as F
from pathlib import Path

if sys.flags.optimize:
    raise SystemExit("ERROR: run without -O/-OO or PYTHONOPTIMIZE; the checks are assertions.")

HERE = Path(__file__).resolve().parent
SPEC = importlib.util.spec_from_file_location("verify_zarc_test", HERE / "Section6" / "verify_zarc_test.py")
checker = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(checker)


def quiet(function, *args, **kwargs):
    with contextlib.redirect_stdout(io.StringIO()):
        return function(*args, **kwargs)


def expect_failure(label, function, *args, expected_point, **kwargs):
    try:
        quiet(function, *args, **kwargs)
    except AssertionError as error:
        details = error.args[0] if error.args else ()
        point = details[1] if isinstance(details, tuple) and len(details) > 1 else None
        if point != expected_point:
            raise SystemExit(f"FAIL: {label}: rejected at {point!r}, expected {expected_point!r}")
        print(f"PASS rejection: {label}: fails at theta = {point}")
        return
    raise SystemExit(f"FAIL: {label}: altered input was accepted")


def main() -> int:
    # positive control: the distributed checker passes
    assert quiet(checker.main) == 0
    print("PASS: distributed Section 6 checks")

    # positive control: the triangle conv{O, p_0, p_30} (t = 0)
    for eps in (+1, -1):
        count, _ = quiet(checker.check_family, "H_0", F(15), eps, F(15))
        assert count == 6
    print("PASS: the arc Z does not fit in the triangle conv{O, p_0, p_30}")

    # rejection 1: t = 3.7
    quiet(checker.check_family, "H_3.7", F(337, 20), +1, F(263, 20))  # direct copies still excluded
    expect_failure("t = 3.7, reflected copies", checker.check_family,
                   "H_3.7", F(337, 20), -1, F(263, 20), expected_point="beta")

    # rejection 2: one chord is not enough for the pentagon
    expect_failure("pentagon with the chord chi = 15 only", checker.check_family,
                   "K10", 15, +1, 5, expected_point="210 - beta")

    print("PASS: 2 positive controls and 2 rejection controls")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verification/verify_proof_essential.py <==
#!/usr/bin/env python3
"""Portable entry point for the current H15 proof checks (standard library)."""
from __future__ import annotations

import datetime
import platform
import subprocess
import sys
import time
from pathlib import Path

if sys.flags.optimize:
    raise SystemExit("ERROR: Python optimization disables required proof checks; run without -O/-OO or PYTHONOPTIMIZE.")

BASE = Path(__file__).resolve().parent


def main():
    start = time.monotonic()
    print("H15 proof checks: global Case 2 formula and exact mixed-state checks", flush=True)
    print("UTC:", datetime.datetime.now(datetime.timezone.utc).isoformat(), flush=True)
    print("Python:", sys.version.replace("\n", " "), flush=True)
    print("Platform:", platform.platform(), flush=True)
    steps = [
        ("Localized Cases 3/4 geometric cap-cap", "Geometric/verify_capcap_circles.py", []),
        ("Case 2 cap-cap: one global coefficient rule and fixed algebraic bounds", "Geometric/verify_case2_sine.py", []),
        ("Case 2 actual mixed: 12 words and all radial directions", "Case2/verify_case2_actual_mixed_prefix.py", ["case2_actual_mixed_prefix_data.json"]),
        ("Case 3 actual mixed: 12 words and all radial directions", "Case3/verify_case3_mixed.py", ["case3_mixed_certificate_data.json"]),
        ("Case 4 actual mixed: 12 words and all radial directions", "Case4/verify_case4_mixed.py", ["case4_mixed_certificate_data.json"]),
    ]
    for title, relative_path, arguments in steps:
        script = BASE / relative_path
        print(f"\n[{title}]", flush=True)
        subprocess.run([sys.executable, str(script), *arguments], cwd=script.parent, check=True)
    print("\nH15 PROOF CHECKS: PASS", flush=True)
    print("Elapsed seconds:", round(time.monotonic() - start, 3), flush=True)
    print("The canonical-wedge, actual-witness, symmetry, radial-radial, and analytic equality reductions remain mathematical dependencies in the manuscript.", flush=True)


if __name__ == "__main__":
    main()


==> anc/verify_snapshot.py <==
#!/usr/bin/env python3
"""Check the distributed snapshot against its current top-level SHA-256 inventory.

Additional locally generated build files and run logs are allowed. This checks
integrity of the recorded snapshot, not a digital signature or proof correctness.
"""
import hashlib
import json
from pathlib import Path


def main():
    root = Path(__file__).resolve().parent
    payload = json.loads((root / "SHA256SUMS.json").read_text(encoding="utf-8"))
    if payload.get("algorithm") != "sha256" or not isinstance(payload.get("files"), dict):
        raise SystemExit("FAIL: invalid snapshot inventory")
    files = payload["files"]
    if not files:
        raise SystemExit("FAIL: empty snapshot inventory")
    failures = []
    for name, expected in files.items():
        path = root / name
        if path.is_absolute() and not path.resolve().is_relative_to(root):
            failures.append(f"invalid path: {name}")
        elif not path.is_file():
            failures.append(f"missing: {name}")
        elif hashlib.sha256(path.read_bytes()).hexdigest() != expected:
            failures.append(f"mismatch: {name}")
    if failures:
        raise SystemExit("FAIL: snapshot integrity\n" + "\n".join(failures))
    print(f"PASS: {len(files)} snapshot files match their SHA-256 hashes")


if __name__ == "__main__":
    main()

